The Hodge conjecture for Fermat fourfolds of odd degree at most 199

Let $X^4_m=\{x_0^m+\dots+x_5^m=0\}\subset\mathbb{P}^5$ be the Fermat fourfold of degree $m$. We give a computer-assisted proof of the Hodge conjecture for $X^4_m$ for every odd $m\le 199$: three geometric closure criteria combined with an exhaustive machine census of the Hodge $(2,2)$-orbits, with a completeness proof and re-verifiable certificates. Criteria: (1) if the character multiset splits into two zero-sum triples, the rational Hodge block is transported from a $(1,1)$-substructure of a product of Fermat curves, hence algebraic; (2) algebraicity follows for characters that, after adjoining two vanishing pairs, decompose into an Aoki standard sextuple and a grade-$2$ Hodge quadruple; (3) the exceptional class at $m=33$ has a quasi-decomposable lift to level $66$, whose algebraicity descends along $X^4_{66}\to X^4_{33}$. The census covers the $89$ levels $21\le m\le 199$, $m\ne 23$, classifies all $78{,}299$ Galois-orbit representatives, and isolates thirteen orbits beyond decomposability, quasi-decomposability and Aoki's standard cycles: six close by the $*$-split criterion, seven by the two-pair and level-lifted closures, leaving none. Every orbit carries a machine-checked witness (negative screenings for the terminal ones), and the census is reproduced by an algorithmically independent implementation and brute force through $m=143$. Seven of the thirteen are gap classes outside Aoki's lattice calculus, new to the author's knowledge; for the other six, algebraicity is also derivable from that calculus, the explicit presentations being the new content. An exact Jacobi-sum computation at $p=67$ shows no cycle defined over $\mathbb{Q}(\zeta_{33})$ projects nontrivially onto the exceptional $m=33$ block; more generally, over any finite extension of $\mathbb{Q}(\zeta_{33})$ carrying a certifying cycle, every residue degree above $67$ is divisible by $6$.

==> anc/LICENSE <==
Copyright (c) 2026 Rifat Jumagulov

CODE (all .py and .sh files in this package): MIT License.

Permission is hereby granted, free of charge, to any person obtaining a copy of this software
and associated documentation files (the "Software"), to deal in the Software without
restriction, including without limitation the rights to use, copy, modify, merge, publish,
distribute, sublicense, and/or sell copies of the Software, and to permit persons to whom the
Software is furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all copies or
substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR IMPLIED, INCLUDING
BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND
NONINFRINGEMENT. IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM,
DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

DATA, RECEIPTS, DOCUMENTATION AND PACKAGE METADATA (all files under data/, the .txt/.json
receipts, README.md, SHA256SUMS, requirements.txt):
Creative Commons Attribution 4.0 International (CC BY 4.0),
https://creativecommons.org/licenses/by/4.0/ — reuse freely with attribution to the author and
to the accompanying manuscripts.


==> anc/README.md <==
# Ancillary code — *The Hodge conjecture for Fermat fourfolds of odd degree at most 199*

Standalone Python reproducing the machine-verified computations of the manuscript. Exact integer
arithmetic wherever a claim depends on it (multiset identities, Hodge grades, lattice membership,
the `Z[x]/Φ33` Frobenius certificate); no floating point enters any certificate. Every proof-critical
equality inside the scripts is an `assert`; the runner has **fresh-run semantics** (derived logs are
deleted first), so "PASSED" always means *executed now*, never cached or skipped.

## Requirements

Python 3.10+ and NumPy (plus `mpmath` for the one 30-digit corroboration in step 6). Three
version tiers, deliberately distinguished:

- **Required (minimum):** Python ≥ 3.10, NumPy ≥ 1.22, mpmath ≥ 1.2. Nothing here depends on
  recent library behaviour — every proof-critical computation is exact integer arithmetic.
- **Used for the reported runs (pinned):** the exact versions in `requirements.txt`
  (`pip install -r requirements.txt` reproduces them); these are the versions behind every
  shipped receipt.
- **Additionally tested:** nearby releases of NumPy on the same code path give identical output;
  the checks are exact equalities, so agreement is bit-for-bit rather than approximate.

## Verification (smoke tier, ~55 s on the reference machine below)

```
sh run_all.sh
```

| step | script | manuscript claim it verifies |
|---|---|---|
| 0 | `shasum -c SHA256SUMS` | input integrity (manuscript at `../boundary_note.tex` + every ancillary file) |
| 1 | `verify_closure_identities.py` | every exact identity of Theorems A, A′, A″ (splits, vanishing pairs, 10-multiset identities, 5-standard form, Hodge grades, the `(33,33)` self-pair) + an exchange instance at `m=110` + the Prop-D even-`m` caveat (125/125 inadmissible multisets decomposable) |
| 2 | `code/l4/census_scan_v2.py 33 39 45` | census anchors: `m=33` → the unique non-quasi non-standard witness (104 = 102 dec + 2 indec); `m=39` → both classes ∗-split; `m=45` → one two-pair class |
| 3 | `code/l4/census_scan_v3.py 33 45 66` | iterated/ledger pipeline: `45` closes (two-pair), `66` fully closes (incl. the `(33,33)` route), `33` stays open at its own level (it closes only through the level-66 lift — Thm A″) |
| 4 | `code/l4/s_lattice.py 210 1,79,...` | the degree-210 isolated class: `u ∈ S_210`, 40 generators, coefficients ±1 |
| 5 | `code/l4/s_lattice.py 70 1,20,...` | the `m=70` champion is a gap class (`u ∉ S_70`) |
| 6 | `code/l4/exact_jacobi_certificate.py` | Theorem C: exact DP in `Z[x]/Φ33` at `p=67`; the closed form `u′ = 1 + x^11`, the all-20-conjugates nontriviality, AND the exact order 6 (`(u′)^3 = −1` on every conjugate) are **asserted** |
| 7 | `code/l4/fast_close.py --calibrate` | closure-oracle calibration (5 anchored fire/no-fire cases) |
| 8 | `code/l4/census_even.py --calibrate` | even-parity census engine vs brute force, exact match `m ≤ 14` |
| 9 | `verify_lattice_witness.py` | **independent** verification of every lattice verdict in the two companion papers: the 17 OUT verdicts (8 wall members + the gap families `m=33/99/165` and `m=39/117/195`, the `105` and `168` gap classes, and the `xi_28` candidate correction) each get a *modular kernel witness* (a prime `q` and `φ` with `φ·g ≡ 0 (mod q)` for every generator and `φ·u ≢ 0`) found by this script's own elimination; the 4 IN verdicts (`210`, `39`, `45`, `105`) have their explicit certificates re-summed exactly. The engine proposes; this script decides. |
| 10 | `census_witnesses.py --verify` | re-verifies every stored per-orbit closure witness of the Theorem B census (all 89 levels: the vanishing pair / quasi split / standard parameter / ∗-split triples per orbit) and, for the seven survivor orbits, re-establishes the NEGATIVE screenings live (no pair, no quasi witness, not standard, no split) — terminal labels are re-checked certificates, not labels |
| 11 | `census_independent.py 33 39 45 105` | an algorithmically independent census reimplementation (full-unit profiles, numpy, own classifiers; no code shared with the engine) re-derives the anchor levels and asserts exact agreement with the witness receipt |
| 12 | `even_keylevels_check.py 50 70` | the algorithmically independent implementation is re-run FRESH at the even key levels `m=50,70` and **asserted** line-by-line (representative count and full tally dict) against the pinned receipt `receipts_even/even_independent_key_levels.txt` — the step previously printed these numbers without comparing them |
| 13 | `census_summary.py --check --independent 21 ... 45` | the per-level summary table (`census_level_summaries.json`: counts, tallies, survivors, canonical SHA-256 of the sorted representative list) is recomputed from the witness receipt AND regenerated from scratch by the independent implementation at every odd level `21 ≤ m ≤ 45` — the "no missed orbit" cross-check |
| 14 | `census_bruteforce.py 21 ... 45` | a THIRD method: direct exhaustive enumeration of all sorted zero-sum sextuples (no meet-in-the-middle, no shared code) reproduces the representative counts and canonical hashes at every census level `m ≤ 45`; the pinned receipt `bruteforce_odd_receipt.txt` extends this to every census level `m ≤ 143` — the range quoted in the paper |
| 15 | `even_tier_table.py --check` | the even-sector TIER table (`even_tier_table.json`): every level `m ≤ 60` is RECOMPUTED from the definitions and asserted identical to the stored row; for all 123 levels the stored counts and the canonical SHA-256 of each survivor list are re-derived from the stored class lists. A full from-scratch rebuild of every level is `--emit` (hours; the largest levels dominate) |
| 16 | `even_final_table.py --check` | the complete reader's table (`even_final_table.json`): all 40 primitive post-depth-two survivors with content, exact lattice verdicts (`ν∈S_m`, `2ν∈S_m`), status and route; every verdict recomputed here by an independent HNF test, the 8 open classes asserted to be gap classes |
| 17 | `verify_w168_witness.py` | Proposition w168 end to end: `a` and `beta` are Hodge (2,2) characters over ALL units, `beta` is *-split (6+54+108=168, 60+126+150=336), `ν(a)−ν(beta) ∈ S₁₆₈` with both individually OUTSIDE (non-vacuity), `2ν(a) ∈ S₁₆₈`, and the control that `a` itself is not *-split |
| 18 | `obstruction105.py calib` | Theorem C by a SECOND, independently written implementation (different reduction basis: it reports `-x^22`, equal to `1+x^11` modulo `Φ33`): the closed form, the order-6 distribution over all 20 conjugates and the `p=859` kernel-prime control, all asserted |

## Reference machine and measured runtimes

All reported timings: Apple M4 Max (14 cores), 36 GB RAM, macOS 15.7, Python 3.13.13, numpy per
`requirements.txt` (pure integer/numpy arithmetic). No GPU is required. Most individual
verifiers are single-process; the closure calibration (`fast_close.py`) uses a
`multiprocessing.Pool`, and the archived full brute-force campaign was run with external CPU
parallelism (one process per level).
Measured: smoke runner 53 s (with the two independent re-implementations and the third-method
brute force in-loop); single-level engine
at the largest level `m=199`: 158 s; the
pinned two-engine 89-level receipt sweep: ≈36 min total (per-level `[m=… took …s]` lines are in
the receipt itself); complete from-scratch independent regeneration (`sh run_full_census.sh`,
all 89 levels checked against the pinned canonical hashes): ~12 min (measured 701 s). On other hardware
scale accordingly; nothing is wall-clock-sensitive (every check is an exact assert). Peak
memory: the independent implementation reaches ≈4 GB at the largest level `m=199`, and the
brute-force third method ≈2.3 GB at `m=143`; on smaller machines run the top levels
individually. The full brute-force sweep of all 61 census levels `m ≤ 143` took ≈1 h
(7-way parallel, peak RSS ≈3.2 GB at the top levels) and ships as
`data/l4/bruteforce_odd_receipt.txt`, with the full canonical SHA-256 printed per level.

## Census receipt (Theorem B)

Seven artifacts, each SHA-pinned in `SHA256SUMS`:

- `data/l4/census_receipt_odd21_199.txt` — the complete fresh run of both census engines over all
  89 odd levels `21 ≤ m ≤ 199`, `m ≠ 23` (the omitted small levels are classical): per-level
  representative counts, classification tallies, and every surviving orbit.
- `data/l4/census_witnesses_odd.json` — the WITNESS tier: for every one of the ~89-level orbit
  representatives, its classification together with an explicit, machine-verified witness
  (`census_witnesses.py`; every witness is asserted at emission and re-asserted by runner step 10).
- `data/l4/witness_independent_run.txt` — the full run of the independent reimplementation
  (`census_independent.py`) over all 89 levels, asserting exact agreement with the witness receipt
  level by level.
- `data/l4/census_level_summaries.json` — the per-level summary table: representative count,
  tally by kind, survivor list, and the SHA-256 of the canonically sorted representative list.
  Rebuild: `python3 code/l4/census_summary.py --emit`; check: `--check`; regenerate any level
  from scratch against it: `--independent <m ...>` (runner step 13 does all odd `21 ≤ m ≤ 45`;
  `run_full_census.sh` does all 89 levels).
- `data/l4/even_tier_table.json` — the even-sector tier table: for every even `6 ≤ m ≤ 250`,
  the representative count, the base-tier survivor count, the post-depth-two survivor count
  (the paper's headline tier), the survivor classes and the canonical SHA-256 of that level's
  survivor list. Rebuild any level: `python3 code/l4/even_tier_table.py --emit <m ...>`;
  check: `--check` (runner step 15). Base-tier survivors begin at `m=32` and number 1349
  through 250; the post-depth-two tier is the 40 classes of the paper.
- `data/l4/even_final_table.json` — those 40 classes one by one: content, exact `ν∈S_m` and
  `2ν∈S_m` verdicts, status (deep-closed / closed-by-proposition / open) and route; verified
  by `even_final_table.py --check` (runner step 16), which recomputes every lattice verdict.
- `data/l4/bruteforce_odd_receipt.txt` — the brute-force (third-method) run over EVERY census
  level `21 ≤ m ≤ 143`: counts and canonical hashes reproduced by direct exhaustive
  enumeration. Regenerate any level: `python3 code/l4/census_bruteforce.py <m ...>` (runner
  step 14 re-runs `m ≤ 45` live on every invocation).

Regenerate the engine receipt:

```
python3 -c "print(' '.join(str(m) for m in range(21,200,2) if m!=23))" | xargs python3 code/l4/census_scan_v2.py
```

(and the same for `census_scan_v3.py`). Reproducibility tiers: (1) the smoke runner above executes
every check live — all 78,299 stored witnesses (incl. the survivor negative screenings), the
anchor-level independent census, and a fresh independent regeneration of every odd level ≤ 45
against the pinned canonical hashes, and the direct brute-force generator on every census
level through `m = 45` — in under a minute; (2) the complete 89-level independent
regeneration is one command, `sh run_full_census.sh` (~12 min on the reference machine),
which must reproduce every pinned per-level count and canonical hash; the log of the campaign's
own full run ships as the checksummed receipt `data/l4/witness_independent_run.txt`. The version
pins record the environment of the reported runs; the code is pure integer arithmetic and is not
version-sensitive (nearby versions work). The even key-level
receipt (50/70/110/114/168) is pinned with its regeneration command in the receipts directory.
Fresh-vs-historical: steps 0–17 are executed now on every run; SHA-verified historical receipts
certify file integrity of the long campaign sweeps, not their fresh recomputation. `census_independent.py` (bundled, runner step 11) is an
algorithmically independent reimplementation covering all 89 levels; the original, methodologically
independent implementation used during the verification campaign is not part of this package and
not part of the reproducible chain — no claim in either paper rests on it.

## Even-sector proof objects

- `data/l4/census_receipt_even6_250.txt` — the complete fresh even census (v3 engine with ledger
  transport) over ALL even `6 ≤ m ≤ 250`. Replay:
  `python3 -c "print(' '.join(str(m) for m in range(6,251,2)))" | xargs python3 code/l4/census_scan_v3.py`
  (delete `data/l4/census_scan_v3.log` first). Expected totals: twenty-one primitive
  beyond-machinery orbits at `m ≤ 108`; seven open classes at `m ≤ 200`; ten primitive open rows
  (plus induced copies) at `m ≤ 250`, matching the manuscript's wall display and table.
  Vocabulary, used consistently: the RESIDUAL after the deep tiers is **ten** primitive classes;
  the two closed by the paper's propositions leave **eight** FINAL open classes. "ν ∉ S_m" holds
  for those eight (the `m=210` class `(1,79,109,121,151,169)` is in the residual ten but has
  ν ∈ S₂₁₀ — which is exactly why the proposition closes it).
- `data/l4/receipts_even/` — pinned historical logs of the exchange scan and the deep negative
  sweeps behind the wall structure (see `PROVENANCE.md` there).
- Deep-closure witnesses: the routes of `data/l4/CLOSED_LEDGER.tsv`; the eight FINAL open
  primitives carry independent modular kernel witnesses (runner step 9), as do the two residual
  classes the propositions close.

## Full tier (hours; the deep negative sweeps)

- Even census and the `≤ 250` boundary: `census_even.py <m...>`, `census_scan_v3.py <m...>`.
- Exchange/wall structure: `exchange_close.py <m>`; iterated closures: `survivors_iterate.py`;
  level-lift sweeps: `lift_sweep.py`; `m=33` own-level exhaustion: `predicates33_depth3.py`.
- Field obstructions at arbitrary `(m, p, class)`: `obstruction105.py run <m> <p> <label>`
  (kernel primes exist — e.g. `m=33, p=859` gives `u = 1` on every conjugate; the paper's
  obstruction uses `p=67`, where every value is a primitive 6th root).

## Data artifacts

- `data/l4/CLOSED_LEDGER.tsv` — the deep-closure ledger (route + provenance per class) consumed by
  `census_scan_v3.py` transport post-processing.
- `data/l4/P1_certificate.json` — the stored 40-generator certificate for the degree-210 class
  (re-derived live by steps 4 and 9).
- `data/l4/census_receipt_odd21_199.txt` — the Theorem B census receipt (above).

## License

`LICENSE` in this directory: MIT for the code (`.py`, `.sh`), CC BY 4.0 for the data, receipts
and documentation. At acceptance the package is additionally deposited under a permanent
identifier (DOI) as an immutable release carrying the checksums of this submission.

## Provenance

Scripts are the campaign engines used for the manuscript, byte-identical except: `obstruction105.py`
has its log path localized, and `exact_jacobi_certificate.py` had a stale unasserted sign-variant
check replaced by the asserted closed form. Engines log under `data/l4/`; `run_all.sh` deletes those
logs first, so no check is ever satisfied from cache. For *manual* engine runs note that
`census_scan_v3.py` skips an `m` already marked DONE in its own log — delete
`data/l4/census_scan_v3.log` for a clean re-run. The manuscript was prepared with AI assistance;
every computational claim quoted from the ancillary is backed by the supplied code or receipts.


==> anc/SHA256SUMS <==
af62d50807a6e65355776d8b9cdbb48e5b4aa698aef6d326f30d80dab3a332bc  ./code/l4/attack45_obstruction.py
3f4a262c81e7d47cfba78ff61bc88da2462c53041b30c8fc4b577b4d0af6026f  ./code/l4/census_even.py
5c881e9b91e686ca594ccb72f70cceccc4511b0329ee0b568d60dcb94ddd690c  ./code/l4/census_independent.py
64d713365bbb07054e5bff5ed9e163f0cfd1a78937b7bf59e89b042727ecfac2  ./code/l4/census_scan_v2.py
1eefeff189cfa2ae677010342a513f7d1105b1b9808ba86e9ecd0880c503e3a1  ./code/l4/census_scan_v3.py
4cb8ebb9566f0a2cb53f67f83bd57ffd096ceb81cf253dcfb2573f813360d83a  ./code/l4/census_witnesses.py
ceab22e282051f6caf9dd8cac063a1bd05e1bc1ce4b8e9248609412a80fb7303  ./code/l4/exact_jacobi_certificate.py
36241e2c2d75d90910dba5da3f2a965c732dca1a6113634bb4bff53665306ea2  ./code/l4/exchange_close.py
7f3198b98b9979509107a806d4411ed0bc63f9e685203d2dee9122bf2a7289aa  ./code/l4/fast_close.py
aa47613d3398ae865d78551f5f5e4b7a6b0a0187b098adce6bfbe38a0affc0fa  ./code/l4/lift_sweep.py
ab93e31785c562be5c70cb59a36e18332cbbcfe19fc0ae3ab3911932025fd724  ./code/l4/obstruction105.py
537a91d65c4e2d2e1a2738c85e6194a1558dd6e3cd7ea15470dff2a3ecb44cb1  ./code/l4/predicates33_depth3.py
8c22820d3d2eee95d27a3012706ffd8bdf7491aa445a8c0d02658214446e8b36  ./code/l4/s_lattice_core.py
c52a488048231a1a132a850cab0b130753ced2fd97e0ec8e751b79b50b2f8a90  ./code/l4/s_lattice.py
17aed00f977b6133ada545bf724522d2fd642dda99cea13d95805e35ebcc7eb4  ./code/l4/survivors_iterate.py
e20f3ead2360461702ee1ec9074efbf47be368e79d479ae28e1b523dfd8144dd  ./data/l4/census_receipt_even6_250.txt
b3f42820e255f1443ed5b6f8f9644562a87740cb4b7433e9ef134e7794f6c214  ./data/l4/census_receipt_odd21_199.txt
723a04bf0b235b8fbfa4ee237801785c75523a13ea844a2b7922a69b8c3a50fe  ./data/l4/census_witnesses_odd.json
481addaa5564525eb64a989bb5db99e67d18345970ce00c0e7bbb65e948c53a7  ./data/l4/CLOSED_LEDGER.tsv
a2458652367cecaf866ab344848ff021c7a2a349cda705ab94012cb7f416eac3  ./data/l4/P1_certificate.json
f6ecf829d7580fca2a36d54cda038503cf71639f59a18d8b846ec443ce8801f5  ./data/l4/receipts_even/110_gen2_d4.log
1f7a08e8ee0fcfb256ffa1ee707b31b54b43ff063eb3ba5e4f9bc2d2a176399e  ./data/l4/receipts_even/110_pair_d4.log
4f6c88d89d9a260a9d7eee7522f5f37a545502abde24847a8543dce8ee93b271  ./data/l4/receipts_even/114_gen2_d4.log
ccfc0066f1bf608a138b55a4df3d7ea09ea3a7f764b2091627651acc8f7d74c9  ./data/l4/receipts_even/114_triple_d4.log
ccebfaa277eb9502b34d644cd649948711c6738304ec3a2f2ee5c98999374fa7  ./data/l4/receipts_even/114_triple_lift228.log
a14187e9906fb7fcbf5f2e9b339e957529e3bebe84ea70bceeefc5b16454e981  ./data/l4/receipts_even/168_1_d5.log
67caab6b67f6322a24d161745da7c6b1d02b2edc4bd71d4ee7d57f7c29bb98bf  ./data/l4/receipts_even/168_lift504_d2.log
05fdb9e7417ac8cd304b8c56aec7de35652285a053ce5f9c2e5ae62d3c266b56  ./data/l4/receipts_even/210_exchange_full.log
62714c871ca04ec151f510012ad8d34997a32644d57930763d7a7042eec57353  ./data/l4/receipts_even/210_new_d3.log
de21be390ede05599bcde47d728dd0de2c9503be2f3a9eada6f462afc1b4b268  ./data/l4/receipts_even/210_new_d4.log
b1664ce5106c53c4ded3e7c188f03d4945abdae66d2773eaf26a22ed7759464b  ./data/l4/receipts_even/70_gen2_d4.log
dde2ad2fd98bf938e38e940f745ad2d2f0e63b351c9dd62eb892f3db81f1ad37  ./data/l4/receipts_even/70_gen2_d5.log
7fcda25d28ae63bb1baff6409f83e1e7d6c2615e627202adaa7cb818e689fd87  ./data/l4/receipts_even/census_even.log
08005037b53bd54b5276f7b890c4701660ac7523726e87f9431af9c350f87b41  ./data/l4/receipts_even/D220_d3.log
f5ec12f0bf2eb49de1bde2730aa24be41afede24f61f925e135c98743bfe4ae6  ./data/l4/receipts_even/e3e5_lifts_d2.log
3581b8a6b13c64369c4c31307f0f29ce92b922f35af154ee41a3accc8888e686  ./data/l4/receipts_even/exchange_close.log
ba51a98cf886f431b03d7701f314d9836e12216df07d4c088256e3a60ff02df7  ./data/l4/receipts_even/PROVENANCE.md
9fa517eb80cac9c2f1a295136306f8ce582b0123786696d0df37aca0e3e28367  ./data/l4/witness_independent_run.txt
a5e147901fd416a6b8a378baa6045b854e6aa7cbbd94046a73bd472189c1db8b  ./README.md
34d502f92a3e72775240c0525d379be6890fe861c4a5c9e5daa7e5bafcddae3f  ./requirements.txt
c2a11e999afa523fc2e2a4b22543ca220b3abb7f26163b21c8138a0cd3cf1be1  ./run_all.sh
d739f6cdc3cea1331f5320c0c0fa48cf01230889116b8dd204b93539530bc1e7  ./verify_closure_identities.py
fa95cfd06e669074b6a1f2f2fdbae58426c366b9fb4610d74e34378eae724ac4  ./verify_lattice_witness.py
bda8de3c0548666d15751778fb1d44bade5af401f374628b45128715cc9fc8c9  ../boundary_note.tex
dc74ba9de4c60bfb0564dec589d594d02e26baa96b9a183bcc5d4646a0fbc573  ./data/l4/receipts_even/exchange_lift140.log
a190481ce98fd1628801f88f18cdf14df56fe358120f9e3b82129d13569558ec  ./data/l4/receipts_even/exchange_lift220_c1.log
92c01c5d6e117723e5bc453d7aa17e9fe5c2bf1b44b80367f7b61e46b8d819d6  ./data/l4/receipts_even/exchange_lift220_c2.log
1bdd9e49cb24475eb012bea2d3febe14a5a30c20aa7cf685b6a6019108b34e59  ./data/l4/receipts_even/exchange_lift220_c3.log
c44b2e48144df8025b6706e68d37b3ad18aee95b9524af1ad8106a20daa51fba  ./data/l4/receipts_even/exchange_lift228_c1.log
590c28b56fa2c524ce4301e8432cd512ea6a23d88bb5295e83e8e18d9b1716ee  ./data/l4/receipts_even/exchange_lift228_c2.log
c835dca15ba155f2c468ec7b0279e20ed8e6d9b2d8d6c888472c36e0b4376327  ./data/l4/receipts_even/exchange_lift228_c3.log
9583c3f4bfe9ba9e219612acda1ba3c5bbf3ee7035bab323b1768f1bac5cb126  ./data/l4/receipts_even/w168_xi28_congruence.txt
a40cebe97cda090f58661cf63607e44ed5ca7f05a202c8d9299446d1acc3024c  ./data/l4/receipts_even/even_independent_key_levels.txt
8a272f8ee86706f2f3cce20dc2d2a5c48b33f500e75af44c12493b2d5549c6a4  ./data/l4/receipts_even/walls_selfpair_quasi_exhaustive.txt
23cf00513e02974568939f73d6de6968dd77d892b03c9fe505c2902e10094458  code/l4/census_summary.py
cf0d66de53f292df5a237fd318990cb4e66b1f3e104cf938d2e8f5a3ab76b350  data/l4/census_level_summaries.json
a5192b3c21be312664429b538ad8ba675150ed1f99f9783372832b0cce5002fe  run_full_census.sh
ce91d2238ab345281ab46dc3a6f1ed6b48f070573cfedcfa20ddb6f76e036340  code/l4/census_bruteforce.py
7227a7129035e6150003a9661a172221e8f23a7d050ce322064990b5f7c47dbd  data/l4/bruteforce_odd_receipt.txt
2356fe521fa755dc81d88512d4a994f3b433118cc4e5a0776b2f7d130cd8d115  LICENSE
42fba488ff0e10b7ff946424b2fada48643f3a2721b40bc980c27ce162c5f5a5  code/l4/even_tier_table.py
8522682fecda48057e3f1cb083189fd6ed144621ed961dc391fa3d842c153684  code/l4/even_final_table.py
7709591354e4736f7d991f76925ec8a36a5a01240a5dfef32ce0579b9bd4f31c  data/l4/even_tier_table.json
dd47da5e55b2b4cc8b8b2d2a7387e32ad4461b61d49dd518b7f63feb80cd844d  data/l4/even_final_table.json
d2790e3fb936d62e47e4ae2ce77de0c2e77ed5f5122da6918d64ba44fe7589de  verify_w168_witness.py
64814fb71b9b0d7642140984cfe137bd778529e1e95e5727183acf02cbcceaf8  code/l4/even_keylevels_check.py


==> anc/code/l4/attack45_obstruction.py <==
"""Move №3, leg (ii) — EXACT field-of-definition obstruction dossier for the m=45 open class,
reusing the parallel session's parameterized exact engine (obstruction105.analyse) via import,
with its log() redirected to OUR log file (no writes to the 105 log — collision hygiene).

Target: a = (1,19,20,28,30,37) at split primes p ≡ 1 (mod 45): 181 (numerically trivial — kernel?),
271 (numerically μ₉), 631 (numerically μ₃). Sought: the §76-analog — a prime where ALL conjugate
scalars ≠ 1 exactly ⟹ no ℚ(ζ₄₅)-cycle projects onto the class; plus the exact order profile
(certifying the ζ₉ eigenvalue field from §73/§77 measurements).
"""
import sys, os

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)

import obstruction105 as eng

# redirect the engine's log to our own file (do NOT touch the 105 session's log)
MYLOG = os.path.join(HERE, "..", "..", "data", "l4", "attack45_obstruction.log")
MYLOG = os.path.abspath(os.path.join(HERE, "../../data/l4/attack45_obstruction.log"))


def mylog(msg, also_print=True):
    if also_print:
        print(msg)
    with open(MYLOG, "a") as f:
        f.write(msg + "\n")


eng.log = mylog
# some engines capture log by name inside report/analyse at call time — patch module dict
eng.__dict__['log'] = mylog

A45 = (1, 19, 20, 28, 30, 37)

if __name__ == "__main__":
    # calibration first (B4): the engine must reproduce the banked §76 m=33 certificate
    res33 = eng.analyse(33, 67, (7, 10, 13, 19, 22, 28), "calib33")
    eng.report(res33)
    ok = res33["all_ne1"] and res33["orders"][1] == 6
    print(f"### CALIBRATION m=33/p=67 (expect all≠1, order 6): {'PASS' if ok else 'FAIL'}")
    assert ok
    for p in (181, 271, 631):
        res = eng.analyse(45, p, A45, f"a45@p{p}")
        eng.report(res)


==> anc/code/l4/census_bruteforce.py <==
#!/usr/bin/env python3
"""Direct brute-force census cross-check — a THIRD method (no meet-in-the-middle, no profile
buckets, no code shared with the engine or with census_independent.py).

For each requested census level m: enumerate ALL sorted zero-sum 6-multisets of nonzero
residues mod m DIRECTLY — the five smallest entries run over all sorted 5-multisets
(itertools.combinations_with_replacement, processed in numpy chunks) and the largest entry is
forced by the zero-sum condition (kept iff it is nonzero and >= the fifth entry, so every
zero-sum sorted sextuple arises exactly once; no meet-in-the-middle, no profile buckets) —
then test the Hodge grade-3 condition directly (the sum of least positive residues of t*a
equals 3m for EVERY unit t — no half-unit shortcut), canonize each survivor by the minimum
sorted Galois conjugate, and compare the resulting representative list — count and canonical
SHA-256 (printed IN FULL, so this log is itself an archival certificate) — against the
pinned per-level summaries (census_level_summaries.json).
Classification is deliberately NOT reimplemented here: this tier certifies the GENERATOR
(no missed and no spurious orbit); the classifications are certified by the witness tier and
the independent implementation.

Usage: python3 census_bruteforce.py m [m ...]     (assert-fatal on any mismatch)
Cost is O(binom(m+3,5)) per level: runner step 14 executes every census level m <= 45 live;
the pinned receipt data/l4/bruteforce_odd_receipt.txt records the shipped full run over ALL
census levels m <= 143 (the range quoted in the paper).
"""
import sys, os, json, hashlib, itertools
from math import gcd

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = HERE.rsplit('/code', 1)[0] + '/data/l4'
SUMM = DATA + '/census_level_summaries.json'

CHUNK = 200_000


def brute_level(m):
    units = np.array([t for t in range(1, m) if gcd(t, m) == 1], dtype=np.int32)
    ulist = units.tolist()
    reps = set()
    it = itertools.combinations_with_replacement(range(1, m), 5)
    while True:
        block = list(itertools.islice(it, CHUNK))
        if not block:
            break
        F = np.array(block, dtype=np.int32)
        a6 = (-F.sum(axis=1)) % m
        keep = (a6 != 0) & (a6 >= F[:, 4])
        if not keep.any():
            continue
        A = np.concatenate([F[keep], a6[keep, None]], axis=1)
        # direct grade test over ALL units: residues are never 0 (entries nonzero, t a unit)
        P = (A[:, None, :] * units[None, :, None]) % m
        hodge = (P.sum(axis=2) == 3 * m).all(axis=1)
        for row in A[hodge]:
            a = tuple(int(x) for x in row)
            reps.add(min(tuple(sorted((t * x) % m for x in a)) for t in ulist))
    return sorted(reps)


def canonical_hash(reps):
    blob = "".join(",".join(str(x) for x in r) + "\n" for r in reps)
    return hashlib.sha256(blob.encode()).hexdigest()


def main():
    ms = [int(x) for x in sys.argv[1:]]
    assert ms, "usage: census_bruteforce.py m [m ...]"
    by_m = {l["m"]: l for l in json.load(open(SUMM))["levels"]}
    for m in ms:
        reps = brute_level(m)
        h = canonical_hash(reps)
        ref = by_m[m]
        assert len(reps) == ref["n_reps"], \
            f"m={m}: brute-force found {len(reps)} orbits, pinned {ref['n_reps']}"
        assert h == ref["sha256_reps"], f"m={m}: canonical hash mismatch"
        print(f"m={m}: brute force reproduces the census — {len(reps)} orbits, "
              f"sha256 {h} MATCH", flush=True)
    print(f"census_bruteforce: {len(ms)} level(s) reproduced by direct enumeration "
          f"(third method): counts and canonical hashes all match.")


if __name__ == "__main__":
    main()


==> anc/code/l4/census_even.py <==
"""Even-m census (§82) — extends the odd-m open-boundary scan (§77/§79) to EVEN degrees.

Why a new file: the frozen odd engine's `has_pair` is UNSOUND for even m — the element m/2 is
self-paired (m − m/2 = m/2), so a class containing m/2 ONCE is falsely flagged decomposable.
Here `decomposable` is multiplicity-aware (Counter): a vanishing pair {x, m−x} requires BOTH x and
m−x present, and for x = m/2 requires multiplicity ≥ 2. Everything else mirrors the verified pipeline;
the FULL closure oracle (decomposable / standard AP-5 / quasi / *-split / two-pair §79) is applied,
and a brute-force calibrator proves the multiset engine against direct enumeration at small m.

Grade-3 standards are AP-5 ONLY for every parity (grade = (p+1)/2 = 3 ⟺ p = 5; Aoki's p=2
construction is a surface curve, not a fourfold sextuple) — so `standard_grade3` is unchanged.

Usage: python3 census_even.py --calibrate        # brute-force gate at m=6,8,10,12,14
       python3 census_even.py <m1> <m2> ...      # scan even m (idempotent; skips DONE)
"""
import sys, itertools, time
from array import array
from math import gcd
from collections import defaultdict, Counter

HERE = __file__.rsplit('/code/', 1)[0]
LOG = HERE + '/data/l4/census_even.log'


def units(m):
    return [t for t in range(1, m) if gcd(t, m) == 1]


def half_units(m):
    U, seen, H = units(m), set(), []
    for t in U:
        if t not in seen:
            H.append(t); seen.add(t); seen.add(m - t)
    return H


def hodge_multisets(m, k, grade):
    """All size-k grade-g Hodge multisets (entries 1..m-1, Σ≡0, Σ⟨t·⟩=g·m ∀ half-unit t)."""
    H = half_units(m)
    k1, k2 = k // 2, k - k // 2

    def profs(kk):
        d = defaultdict(list)
        for c in itertools.combinations_with_replacement(range(1, m), kk):
            v = array('H', (sum((t * ai) % m for ai in c) for t in H)).tobytes()
            d[v].append(c)
        return d

    A = profs(k1)
    B = A if k2 == k1 else profs(k2)
    target = grade * m
    out = set()
    for v, lst in A.items():
        va = array('H'); va.frombytes(v)
        w = array('H', (target - x for x in va)).tobytes()
        if w in B:
            for c1 in lst:
                for c2 in B[w]:
                    out.add(tuple(sorted(c1 + c2)))
    return out


def canon(a, m, U):
    return min(tuple(sorted((t * ai) % m for ai in a)) for t in U)


def decomposable(a, m):
    """EVEN-SAFE: ∃ sub-multiset vanishing pair {x, m−x} (x=m/2 needs multiplicity ≥ 2)."""
    cnt = Counter(x % m for x in a)
    for x in cnt:
        y = (m - x) % m
        if y == x:
            if cnt[x] >= 2:
                return True
        elif y in cnt:
            return True
    return False


def standard_grade3(m, U):
    out = set()
    if m % 5 == 0 and m > 5:
        d = m // 5
        for i in range(1, m):
            if (5 * i) % m == 0:
                continue
            e = [(i + k * d) % m for k in range(5)] + [(m - 5 * i) % m]
            if all(x != 0 for x in e):
                out.add(canon(tuple(sorted(e)), m, U))
    return out


def splittable(a, m):
    """*-split: two zero-sum triples, one containing index 0 (§75)."""
    idx = range(6)
    for c in itertools.combinations(idx, 3):
        if 0 not in c:
            continue
        if sum(a[i] for i in c) % m == 0 and sum(a[i] for i in idx if i not in c) % m == 0:
            return True
    return False


def quasi(a, m, S2):
    """da Silva quasi-decomposable (EVEN-SAFE pair range incl. the doubled m/2 pair)."""
    ks = list(range(1, (m + 1) // 2))
    if m % 2 == 0:
        ks.append(m // 2)   # the (m/2, m/2) vanishing pair, valid for even m
    for k in ks:
        T = sorted(a + (k, (m - k) % m))
        for comb in itertools.combinations(range(1, 8), 3):
            cs = (0,) + comb
            c = tuple(T[i] for i in cs)
            d = tuple(T[i] for i in range(8) if i not in cs)
            if c in S2 and d in S2:
                return True
    return False


# ---- full closure oracle (pipeline + two-pair §79) via block partitioning ----

def grade_ok(c, m, g, U):
    return all(x % m for x in c) and all(sum((t * x) % m for x in c) == g * m for t in U)


class Closed0:
    """a sextuple is closed_0 iff decomposable / standard(AP-5) / quasi / *-split."""
    def __init__(self, m, U, std, S2):
        self.m, self.U, self.std, self.S2 = m, U, std, S2
        self.memo = {}

    def __call__(self, c):
        key = canon(c, self.m, self.U)
        if key in self.memo:
            return self.memo[key]
        m = self.m
        r = (decomposable(c, m) or key in self.std
             or splittable(tuple(c), m) or quasi(tuple(c), m, self.S2))
        self.memo[key] = r
        return r


def partition_blocks(elems, m, U, closed0, memo_g2):
    n = len(elems)
    if n == 0:
        return []
    first = elems[0]; rest = elems[1:]
    tgt = (m - first) % m
    if tgt in rest:
        r2 = list(rest); r2.remove(tgt)
        sub = partition_blocks(r2, m, U, closed0, memo_g2)
        if sub is not None:
            return [("PAIR", (first, tgt))] + sub
    for idx in itertools.combinations(range(len(rest)), 3):
        blk = (first,) + tuple(rest[i] for i in idx)
        if sum(blk) % m:
            continue
        key = tuple(sorted(blk))
        if key not in memo_g2:
            memo_g2[key] = grade_ok(key, m, 2, U)
        if memo_g2[key]:
            r2 = [rest[i] for i in range(len(rest)) if i not in idx]
            sub = partition_blocks(r2, m, U, closed0, memo_g2)
            if sub is not None:
                return [("G2", key)] + sub
    if n >= 6:
        for idx in itertools.combinations(range(len(rest)), 5):
            blk = (first,) + tuple(rest[i] for i in idx)
            if sum(blk) % m:
                continue
            key = tuple(sorted(blk))
            if grade_ok(key, m, 3, U) and closed0(key):
                r2 = [rest[i] for i in range(len(rest)) if i not in idx]
                sub = partition_blocks(r2, m, U, closed0, memo_g2)
                if sub is not None:
                    return [("G3closed", key)] + sub
    return None


def closes(a, m, U, closed0, memo_g2, max_pairs=2):
    """Minimal augmentation-pair depth (0..max_pairs) at which a closes; None if open."""
    if closed0(a):
        return 0
    half = [k for k in range(1, (m + 1) // 2) if (2 * k) % m]
    if m % 2 == 0:
        half.append(m // 2)
    for d in range(1, max_pairs + 1):
        for pairs in itertools.combinations_with_replacement(half, d):
            aug = sorted(list(a) + [x for k in pairs for x in (k, (m - k) % m)])
            if partition_blocks(aug, m, U, closed0, memo_g2) is not None:
                return d
    return None


def prim_root(p):
    for g in range(2, p):
        x, seen = 1, set()
        for _ in range(p - 1):
            x = x * g % p; seen.add(x)
        if len(seen) == p - 1:
            return g


def eig_degree(a, m, nprimes=5):
    import mpmath as mp
    mp.mp.dps = 25
    U = units(m); degs = []
    p, found = m + 1, 0
    while found < nprimes and p < 60 * m:
        if p % m == 1 and all(p % q for q in range(2, int(p ** .5) + 1)):
            found += 1
            g = prim_root(p)
            ind, x = {}, 1
            for kk in range(p - 1):
                ind[x] = kk; x = x * g % p
            zp = [mp.e ** (2j * mp.pi * i / p) for i in range(p)]
            zm = [mp.e ** (2j * mp.pi * kk / m) for kk in range(m)]
            G = [mp.mpc(0)] * m
            for xx in range(1, p):
                kk = ind[xx]
                for j in range(m):
                    G[j] += zm[(j * kk) % m] * zp[xx]
            vals = set()
            for t in U:
                u = mp.mpc(1)
                for ai in a:
                    u *= G[(t * ai) % m]
                u /= mp.mpf(p) ** 3
                vals.add((round(float(u.real), 7), round(float(u.imag), 7)))
            degs.append(len(vals))
        p += 1
    return max(degs) if degs else -1


# ---------------- brute-force calibration ----------------

def brute_reps(m, grade=3):
    """Direct enumeration of grade-g Hodge orbit reps + total sextuple count (small m only)."""
    U = units(m)
    tot = 0; reps = set()
    for a in itertools.combinations_with_replacement(range(1, m), 6):
        if sum(a) % m:
            continue
        if all(sum((t * ai) % m for ai in a) == grade * m for t in U):
            tot += 1
            reps.add(canon(a, m, U))
    return tot, reps


def calibrate():
    logf = open(LOG, 'a')
    def say(s):
        print(s); logf.write(s + "\n"); logf.flush()
    say(f"=== CALIBRATION (brute vs engine) {time.strftime('%Y-%m-%d')} ===")
    ok = True
    for m in (6, 8, 10, 12, 14):
        U = units(m)
        bt, br = brute_reps(m, 3)
        eng = {canon(a, m, U) for a in hodge_multisets(m, 6, 3)}
        et = len(hodge_multisets(m, 6, 3))
        match_reps = (br == eng)
        # decomposable soundness: brute vanishing-pair test vs even-safe decomposable
        dec_ok = True
        for a in br:
            bpair = any((a[i] + a[j]) % m == 0 for i in range(6) for j in range(i + 1, 6))
            if bpair != decomposable(a, m):
                dec_ok = False; break
        say(f"m={m}: brute_reps={len(br)} engine_reps={len(eng)} reps_match={match_reps} "
            f"brute_tot={bt} decomp_sound={dec_ok}")
        ok = ok and match_reps and dec_ok
    say(f"CALIBRATION {'PASS' if ok else 'FAIL'}")
    return ok


def scan(m, logf):
    def say(s):
        print(s); logf.write(s + "\n"); logf.flush()
    U = units(m)
    S3 = hodge_multisets(m, 6, 3)
    S2 = hodge_multisets(m, 4, 2)
    reps = sorted({canon(a, m, U) for a in S3})
    std = standard_grade3(m, U)
    closed0 = Closed0(m, U, std, S2)
    memo_g2 = {}
    buckets = Counter()
    opens = []
    for a in reps:
        d = closes(a, m, U, closed0, memo_g2, max_pairs=2)
        buckets[d] += 1
        if d is None:
            opens.append(a)
    say(f"m={m}: reps={len(reps)} closed@0={buckets[0]} closed@1={buckets[1]} "
        f"closed@2={buckets[2]} OPEN={len(opens)}")
    for a in opens:
        g = gcd(gcd(gcd(a[0], a[1]), gcd(a[2], a[3])), gcd(a[4], a[5]))
        induced = f"content-gcd={g} -> reduces to level {m//g}" if g > 1 else "content-gcd=1 (primitive candidate)"
        dg = eig_degree(a, m)
        say(f"  m={m} OPEN {a}  {induced}  eig-field-degree(max 2 primes)={dg}")
    say(f"=== m={m} DONE ===")


if __name__ == "__main__":
    if "--calibrate" in sys.argv:
        sys.exit(0 if calibrate() else 1)
    ms = [int(x) for x in sys.argv[1:] if x.isdigit()]
    try:
        done = {int(l.split("m=")[1].split()[0]) for l in open(LOG)
                if l.startswith("=== m=") and "DONE" in l}
    except FileNotFoundError:
        done = set()
    with open(LOG, "a") as logf:
        for m in ms:
            if m in done:
                print(f"m={m}: already DONE, skip"); continue
            t0 = time.time()
            scan(m, logf)
            print(f"  [m={m} took {time.time()-t0:.1f}s]")


==> anc/code/l4/census_independent.py <==
#!/usr/bin/env python3
"""Independent reimplementation of the census (second implementation, bundled).

Written for the ODD census and, since the multiplicity fix, used for the EVEN key levels as well
(its decomposability test is multiplicity-aware: the self-paired m/2 needs multiplicity two).

Written after the fact as an algorithmically independent cross-check of census_scan_v2.py: no code
is shared with the engine. Differences: full-unit profiles (v2 uses a half-unit system), numpy
chunked profile computation (v2 uses byte-packed arrays), and independently written classifiers
(pair / quasi / standard / star-split / canonizer). For every level it recomputes the census from
scratch and, when the witness receipt is present, ASSERTS agreement with it orbit-tally by
orbit-tally and survivor by survivor.

Usage: python3 census_independent.py [m ...]   (default: the 89-level census list)
"""
import sys, os, json, itertools
from math import gcd
from collections import defaultdict

import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
WITNESS = HERE.rsplit('/code', 1)[0] + '/data/l4/census_witnesses_odd.json'


def units_full(m):
    return np.array([t for t in range(1, m) if gcd(t, m) == 1], dtype=np.int64)


def multisets(m, k):
    return np.array(list(itertools.combinations_with_replacement(range(1, m), k)),
                    dtype=np.int64)


def profiles(T, U, m, chunk=200000):
    outs = []
    for i in range(0, len(T), chunk):
        block = T[i:i + chunk]                    # (n, k)
        pr = (block[:, :, None] * U[None, None, :]) % m
        outs.append(pr.sum(axis=1).astype(np.int32))   # (n, |U|)
    return np.concatenate(outs) if outs else np.empty((0, len(U)), np.int32)


def grade3_sextuples(m):
    U = units_full(m)
    T = multisets(m, 3)
    P = profiles(T, U, m)
    buckets = defaultdict(list)
    for row, prof in zip(T, P):
        buckets[prof.tobytes()].append(tuple(int(x) for x in row))
    target = np.full(len(U), 3 * m, dtype=np.int32)
    out = set()
    for key, lst in buckets.items():
        comp = (target - np.frombuffer(key, dtype=np.int32)).tobytes()
        if comp in buckets:
            for c1 in lst:
                for c2 in buckets[comp]:
                    out.add(tuple(sorted(c1 + c2)))
    return out, U


def grade2_quads(m):
    U = units_full(m)
    T = multisets(m, 2)
    P = profiles(T, U, m)
    buckets = defaultdict(list)
    for row, prof in zip(T, P):
        buckets[prof.tobytes()].append(tuple(int(x) for x in row))
    target = np.full(len(U), 2 * m, dtype=np.int32)
    out = set()
    for key, lst in buckets.items():
        comp = (target - np.frombuffer(key, dtype=np.int32)).tobytes()
        if comp in buckets:
            for c1 in lst:
                for c2 in buckets[comp]:
                    out.add(tuple(sorted(c1 + c2)))
    return out


def canonize(a, m, Ulist):
    return min(tuple(sorted((t * x) % m for x in a)) for t in Ulist)


def classify(m):
    S3, U = grade3_sextuples(m)
    Ulist = [int(t) for t in U]
    reps = sorted({canonize(a, m, Ulist) for a in S3})
    S2 = grade2_quads(m)
    std = set()
    if m % 5 == 0 and m > 5:
        d = m // 5
        for x in range(1, m):
            if (5 * x) % m == 0:
                continue
            ent = [(x + j * d) % m for j in range(5)] + [(m - 5 * x) % m]
            if 0 in ent:
                continue
            std.add(canonize(tuple(ent), m, Ulist))
    tallies, survivors = defaultdict(int), []
    for a in reps:
        # EVEN-SAFE decomposability (multiplicity-aware): a vanishing pair {x, m-x} needs BOTH
        # entries present; the self-paired x = m/2 needs multiplicity >= 2. A plain set test is
        # unsound at even m (a single m/2 would read as a pair) -- regression: (1,29,35,43,45,57)
        # at m=70 is NOT decomposable.
        from collections import Counter as _C
        cnt = _C(a)
        dec = False
        for x in cnt:
            y = (m - x) % m
            if y == x:
                if cnt[x] >= 2:
                    dec = True
                    break
            elif y in cnt:
                dec = True
                break
        if dec:
            tallies["decomposable"] += 1
            continue
        quasi = False
        for k in range(1, (m + 1) // 2 + 1):
            T = sorted(a + (k, m - k))
            for cmb in itertools.combinations(range(1, 8), 3):
                cs = (0,) + cmb
                c = tuple(T[i] for i in cs)
                dd = tuple(T[i] for i in range(8) if i not in cs)
                if c in S2 and dd in S2:
                    quasi = True
                    break
            if quasi:
                break
        if quasi:
            tallies["quasi"] += 1
            continue
        if a in std:
            tallies["standard"] += 1
            continue
        split = False
        for cmb in itertools.combinations(range(6), 3):
            if 0 not in cmb:
                continue
            if sum(a[i] for i in cmb) % m == 0 and \
               sum(a[i] for i in range(6) if i not in cmb) % m == 0:
                split = True
                break
        if split:
            tallies["star-split"] += 1
        else:
            tallies["survivor"] += 1
            survivors.append(list(a))
    return {"m": m, "n_reps": len(reps), "tallies": dict(tallies), "survivors": survivors,
            "reps": [list(a) for a in reps]}


def main():
    ms = [int(x) for x in sys.argv[1:]] or [m for m in range(21, 200, 2) if m != 23]
    ref = None
    if os.path.exists(WITNESS):
        data = json.load(open(WITNESS))
        ref = {lev["m"]: lev for lev in data["levels"]}
    mismatches = 0
    for m in ms:
        res = classify(m)
        line = f"m={m}: reps={res['n_reps']} tallies={res['tallies']}"
        if ref and m in ref:
            ok = (res["n_reps"] == ref[m]["n_reps"] and res["tallies"] == ref[m]["tallies"])
            surv_ref = sorted(tuple(r["class"]) for r in ref[m]["orbits"]
                              if r["kind"] == "survivor")
            ok = ok and sorted(tuple(x) for x in res["survivors"]) == surv_ref
            line += f"   vs receipt: {'MATCH' if ok else 'MISMATCH'}"
            if not ok:
                mismatches += 1
        print(line, flush=True)
    if ref:
        assert mismatches == 0, f"{mismatches} level(s) disagree with the receipt"
        print("INDEPENDENT CENSUS: every requested level PRESENT IN the stored witness receipt "
              "matches it exactly; levels absent from the receipt are reported unverified "
              "(rep counts, tallies, survivor lists).")


if __name__ == "__main__":
    main()


==> anc/code/l4/census_scan_v2.py <==
"""Census scan v2 — the FULL open-boundary pipeline per odd m (companion-note engine):

  grade-3 Hodge orbit reps
    → decomposable (contains vanishing pair)                  [algebraic: induced]
    → quasi-decomposable ((2,2)-split after adding a pair)    [algebraic: induced, da Silva (P2)]
    → standard (Aoki AP-5: {x, x+m/5,…,−5x}, 5|m, m>5)        [algebraic: Aoki 1987]
    → *-splittable (two zero-sum triples)                     [algebraic: §75 join/Lefschetz theorem]
    → TRULY OPEN survivors  + eigenvalue-field degree (multi-prime, D8)

Memory: meet-in-middle profiles stored on HALF the units (the −t coordinate is determined:
Σ⟨−t c_i⟩ = k·m − Σ⟨t c_i⟩) and encoded as uint16 bytes — fits all odd m ≤ 199.
Idempotent: skips m already marked DONE in the log (append-driven, safe to relaunch).
Usage: python3 census_scan_v2.py <m1> <m2> ...    (calibration anchors: 21, 27, 33)
"""
import sys, itertools
from array import array
from math import gcd
from collections import defaultdict

LOG = __file__.rsplit('/code/', 1)[0] + '/data/l4/census_scan_v2.log'


def units(m):
    return [t for t in range(1, m) if gcd(t, m) == 1]


def half_units(m):
    U, seen, H = units(m), set(), []
    for t in U:
        if t not in seen:
            H.append(t)
            seen.add(t)
            seen.add(m - t)
    return H


def hodge_multisets(m, k, grade):
    H = half_units(m)
    k1, k2 = k // 2, k - k // 2

    def profs(kk):
        d = defaultdict(list)
        for c in itertools.combinations_with_replacement(range(1, m), kk):
            v = array('H', (sum((t * ai) % m for ai in c) for t in H)).tobytes()
            d[v].append(c)
        return d

    A = profs(k1)
    B = A if k2 == k1 else profs(k2)
    target = grade * m
    out = set()
    for v, lst in A.items():
        va = array('H'); va.frombytes(v)
        w = array('H', (target - x for x in va)).tobytes()
        if w in B:
            for c1 in lst:
                for c2 in B[w]:
                    out.add(tuple(sorted(c1 + c2)))
    return out


def canon(a, m, U):
    return min(tuple(sorted((t * ai) % m for ai in a)) for t in U)


def has_pair(a, m):
    s = set(a)
    return any((m - x) in s for x in s)


def standard_grade3(m, U):
    out = set()
    if m % 5 == 0 and m > 5:
        d = m // 5
        for i in range(1, m):
            if (5 * i) % m == 0:
                continue
            e = [(i + k * d) % m for k in range(5)] + [(m - 5 * i) % m]
            if all(x != 0 for x in e):
                out.add(canon(tuple(sorted(e)), m, U))
    return out


def splittable(a, m):
    idx = range(6)
    for c in itertools.combinations(idx, 3):
        if 0 not in c:
            continue
        if sum(a[i] for i in c) % m == 0 and sum(a[i] for i in idx if i not in c) % m == 0:
            return True
    return False


def quasi(a, m, S2):
    for k in range(1, (m + 1) // 2):
        T = sorted(a + (k, m - k))
        for comb in itertools.combinations(range(1, 8), 3):
            cs = (0,) + comb
            c = tuple(T[i] for i in cs)
            d = tuple(T[i] for i in range(8) if i not in cs)
            if c in S2 and d in S2:
                return True
    return False


def prim_root(p):
    for g in range(2, p):
        x, seen = 1, set()
        for _ in range(p - 1):
            x = x * g % p
            seen.add(x)
        if len(seen) == p - 1:
            return g


def eig_degree(a, m, nprimes=5):
    import mpmath as mp
    mp.mp.dps = 25
    U = units(m)
    degs = []
    p, found = m + 1, 0
    while found < nprimes and p < 40 * m:
        if p % m == 1 and all(p % q for q in range(2, int(p ** .5) + 1)):
            found += 1
            g = prim_root(p)
            ind, x = {}, 1
            for kk in range(p - 1):
                ind[x] = kk
                x = x * g % p
            zp = [mp.e ** (2j * mp.pi * i / p) for i in range(p)]
            zm = [mp.e ** (2j * mp.pi * kk / m) for kk in range(m)]
            G = [mp.mpc(0)] * m
            for xx in range(1, p):
                kk = ind[xx]
                for j in range(m):
                    G[j] += zm[(j * kk) % m] * zp[xx]
            vals = set()
            for t in U:
                u = mp.mpc(1)
                for ai in a:
                    u *= G[(t * ai) % m]
                u /= mp.mpf(p) ** 3
                vals.add((round(float(u.real), 7), round(float(u.imag), 7)))
            degs.append(len(vals))
        p += 1
    return max(degs) if degs else -1


def scan(m, logf):
    U = units(m)
    S3 = hodge_multisets(m, 6, 3)
    S2set = hodge_multisets(m, 4, 2)
    reps = sorted({canon(a, m, U) for a in S3})
    dec = [a for a in reps if has_pair(a, m)]
    indec = [a for a in reps if not has_pair(a, m)]
    q = [a for a in indec if quasi(a, m, S2set)]
    nq = [a for a in indec if a not in set(q)]
    std = standard_grade3(m, U)
    after_std = [a for a in nq if a not in std]
    split_cl = [a for a in after_std if splittable(a, m)]
    open_true = [a for a in after_std if not splittable(a, m)]
    line = (f"m={m}: reps={len(reps)} dec={len(dec)} indec={len(indec)} quasi={len(q)} "
            f"nonquasi={len(nq)} std-covered={len(nq)-len(after_std)} "
            f"split-covered={len(split_cl)} TRULY-OPEN={len(open_true)}")
    print(line); logf.write(line + "\n")
    for a in split_cl:
        s = f"  m={m} SPLIT-CLOSED {a}"
        print(s); logf.write(s + "\n")
    for a in open_true:
        diag = [l for l in (3, 5, 7, 11, 13) if m % l == 0 and len({ai % l for ai in a}) == 1]
        dg = eig_degree(a, m)
        s = (f"  m={m} OPEN {a}  diag={diag or 'none'}  eig-field-degree(max over 2 primes)={dg}"
             f"  {'IMAG-QUADRATIC candidate' if dg == 2 else 'BEYOND imaginary quadratic' if dg > 2 else ''}")
        print(s); logf.write(s + "\n")
    logf.write(f"=== m={m} DONE ===\n"); logf.flush()


if __name__ == "__main__":
    ms = [int(x) for x in sys.argv[1:]]
    try:
        done = set()
        for ln in open(LOG):
            if ln.startswith("=== m=") and "DONE" in ln:
                done.add(int(ln.split("m=")[1].split()[0]))
    except FileNotFoundError:
        done = set()
    with open(LOG, "a") as logf:
        for m in ms:
            if m in done:
                print(f"m={m}: already DONE, skip")
                continue
            import time
            t0 = time.time()
            scan(m, logf)
            print(f"  [m={m} took {time.time()-t0:.1f}s]")


==> anc/code/l4/census_scan_v3.py <==
"""Census scan v3 — the DEFINITIVE pipeline (§85 consolidation): even-safe predicates +
ITERATED closure (Closed₁) + transport/ledger post-processing.

Per m (any parity):
  grade-3 Hodge orbit reps  [meet-in-middle, even-safe]
    → decomposable (multiplicity-aware; m/2 self-pair handled)     [induced]
    → standard (AP-5)                                              [Aoki Thm 2-1 (+inflation)]
    → quasi (incl. the (m/2,m/2) pair)                             [da Silva]
    → *-split                                                      [§75]
    → closes at depth ≤ DEPTH with Closed₁ blocks                  [§§79/83/84/85 Aoki chain,
      (blocks may carry their own depth-≤2 certificates)            two-generation trees]
    → TRANSPORT: content-gcd reduction hits the CLOSED LEDGER      [§83 inflation/descent]
    → TRULY OPEN survivors (+ledger-annotated)

Ledger: data/l4/CLOSED_LEDGER.tsv (deep closures with §-provenance; canonical orbit reps).
Usage: python3 census_scan_v3.py <m1> <m2> ...   [--depth N (default 3)]
Idempotent log: data/l4/census_scan_v3.log
"""
import sys, os, time, re, importlib.util as ilu
from math import gcd

HERE = os.path.dirname(os.path.abspath(__file__))
_s = ilu.spec_from_file_location('ce', os.path.join(HERE, 'census_even.py'))
ce = ilu.module_from_spec(_s); _s.loader.exec_module(ce)

DATA = HERE.rsplit('/code', 1)[0] + '/data/l4'
LOG = DATA + '/census_scan_v3.log'
LEDGER = DATA + '/CLOSED_LEDGER.tsv'


def load_ledger():
    led = {}
    try:
        for ln in open(LEDGER):
            if ln.startswith('#') or not ln.strip():
                continue
            parts = ln.rstrip('\n').split('\t')
            m = int(parts[0])
            cls = tuple(int(x) for x in re.findall(r'\d+', parts[1]))
            if len(cls) == 6:
                led[(m, cls)] = parts[2] + ' ' + parts[3]
    except FileNotFoundError:
        pass
    return led


def scan(m, depth, logf):
    def say(s):
        print(s, flush=True); logf.write(s + "\n"); logf.flush()
    led = load_ledger()
    U = ce.units(m)
    S3 = ce.hodge_multisets(m, 6, 3)
    S2 = ce.hodge_multisets(m, 4, 2)
    std = ce.standard_grade3(m, U)
    reps = sorted({ce.canon(a, m, U) for a in S3})
    c0 = ce.Closed0(m, U, std, S2)
    memo_g2, memo_c1 = {}, {}

    def closed1(c):
        key = ce.canon(c, m, U)
        if key in memo_c1:
            return memo_c1[key]
        r = c0(key) or (ce.closes(key, m, U, c0, memo_g2, max_pairs=2) is not None)
        memo_c1[key] = r
        return r

    counts = {'base': 0, 'deep': 0, 'transport': 0}
    opens = []
    for a in reps:
        if c0(a):
            counts['base'] += 1; continue
        d = ce.closes(a, m, U, closed1, memo_g2, max_pairs=depth)
        if d is not None:
            counts['deep'] += 1; continue
        g = a[0]
        for x in a[1:]:
            g = gcd(g, x)
        g = gcd(g, m)
        if g > 1:
            red = tuple(sorted(x // g for x in a))
            red = ce.canon(red, m // g, ce.units(m // g))
            if (m // g, red) in led:
                counts['transport'] += 1
                continue
        opens.append(a)
    say(f"m={m}: reps={len(reps)} base-closed={counts['base']} deep-closed(d<={depth},iter)={counts['deep']} "
        f"transport-closed={counts['transport']} OPEN={len(opens)}")
    for a in opens:
        g = a[0]
        for x in a[1:]:
            g = gcd(g, x)
        g = gcd(g, m)
        note = f"content-gcd={g}" + (f" -> level {m//g} (NOT in ledger)" if g > 1 else " (primitive)")
        known = " [KNOWN-OPEN]" if (m, a) in {(70,(1,20,24,42,61,62)),(110,(1,24,62,71,81,91)),(110,(1,31,55,71,81,91)),(114,(1,7,78,79,86,91)),(114,(1,13,43,72,103,110)),(114,(1,13,43,80,102,103))} else ""
        say(f"  m={m} OPEN {a}  {note}{known}")
    say(f"=== m={m} DONE (v3 d{depth}) ===")


if __name__ == "__main__":
    args = sys.argv[1:]
    depth = 3
    if '--depth' in args:
        i = args.index('--depth'); depth = int(args[i + 1]); del args[i:i + 2]
    ms = [int(x) for x in args]
    try:
        done = {int(l.split('m=')[1].split()[0]) for l in open(LOG)
                if l.startswith('=== m=') and 'DONE' in l}
    except FileNotFoundError:
        done = set()
    with open(LOG, 'a') as logf:
        for m in ms:
            if m in done:
                print(f"m={m}: already DONE, skip"); continue
            t0 = time.time()
            scan(m, depth, logf)
            print(f"  [m={m} took {time.time()-t0:.0f}s]")


==> anc/code/l4/census_summary.py <==
#!/usr/bin/env python3
"""Per-level census summary table + cross-checks (the completeness-certificate layer).

Emits and checks data/l4/census_level_summaries.json: for every one of the 89 odd census levels,
  m, n_reps, tallies (orbit count by kind), survivors, and sha256_reps — the SHA-256 hash of the
  canonically sorted representative list, serialized one class per line ("a0,a1,...,a5\\n").
Any full regeneration of the census, by any implementation, must reproduce the representative
COUNT and the HASH — this makes "no orbit was missed" checkable level by level, beyond the
positive per-orbit witnesses (which certify the classifications of the orbits that are there).

Usage:
  python3 census_summary.py --emit                  rebuild the JSON from the witness receipt
  python3 census_summary.py --check                 recompute from the witness receipt and require
                                                    exact equality with the pinned JSON
  python3 census_summary.py --independent m [m...]  regenerate the named levels FROM SCRATCH with
                                                    the independent implementation
                                                    (census_independent.py: its own generator,
                                                    canonizer, classifiers; no code shared with
                                                    the engine) and require count, tallies,
                                                    survivors, and canonical hash to match
Both check modes are assert-fatal on any mismatch. run_all.sh step 13 runs
"--check --independent <all odd 21..45>"; run_full_census.sh runs the full 89-level list.
"""
import sys, os, json, hashlib

HERE = os.path.dirname(os.path.abspath(__file__))
DATA = HERE.rsplit('/code', 1)[0] + '/data/l4'
WITNESS = DATA + '/census_witnesses_odd.json'
OUT = DATA + '/census_level_summaries.json'


def canonical_hash(reps):
    reps = sorted(tuple(int(x) for x in r) for r in reps)
    blob = "".join(",".join(str(x) for x in r) + "\n" for r in reps)
    return hashlib.sha256(blob.encode()).hexdigest()


def summarize_level(m, reps, tallies, survivors):
    return {"m": int(m), "n_reps": len(reps),
            "tallies": {k: int(v) for k, v in sorted(tallies.items())},
            "survivors": sorted([list(map(int, s)) for s in survivors]),
            "sha256_reps": canonical_hash(reps)}


def from_witnesses():
    data = json.load(open(WITNESS))
    out = []
    for lev in data["levels"]:
        reps = [tuple(r["class"]) for r in lev["orbits"]]
        assert len(reps) == lev["n_reps"]
        surv = [r["class"] for r in lev["orbits"] if r["kind"] == "survivor"]
        tal = {}
        for r in lev["orbits"]:
            tal[r["kind"]] = tal.get(r["kind"], 0) + 1
        assert tal == lev["tallies"], f"witness-file internal tallies broken at m={lev['m']}"
        out.append(summarize_level(lev["m"], reps, tal, surv))
    return {"format": "sha256_reps = SHA-256 of the canonically sorted representative list, "
                      "one class per line 'a0,a1,...,a5\\n'",
            "levels": out}


def main():
    args = sys.argv[1:]
    if "--emit" in args:
        table = from_witnesses()
        json.dump(table, open(OUT, "w"), indent=1, sort_keys=True)
        print(f"census_summary: WROTE {OUT} ({len(table['levels'])} levels)")
        return
    pinned = json.load(open(OUT))
    by_m = {l["m"]: l for l in pinned["levels"]}
    if "--check" in args:
        fresh = from_witnesses()
        assert fresh["levels"] == pinned["levels"], \
            "pinned summary table disagrees with the witness receipt"
        print(f"census_summary: pinned summaries == recomputation from the witness receipt "
              f"({len(by_m)} levels, every count/tally/survivor-list/hash matches)")
    if "--independent" in args:
        ms = [int(x) for x in args if x.isdigit()]
        assert ms, "--independent needs level arguments"
        sys.path.insert(0, HERE)
        import census_independent as ci
        for m in ms:
            res = ci.classify(m)
            rec = summarize_level(m, [tuple(r) for r in res["reps"]],
                                  res["tallies"], res["survivors"])
            ref = by_m[m]
            assert rec == ref, (f"m={m}: independent from-scratch regeneration disagrees with "
                                f"the pinned summary\n got: {rec}\n ref: {ref}")
            print(f"m={m}: independent from-scratch regeneration matches the pinned summary "
                  f"(n_reps={rec['n_reps']}, sha256_reps={rec['sha256_reps'][:16]}...)")
        print(f"census_summary: {len(ms)} level(s) regenerated independently — count, tallies, "
              f"survivors, and canonical hash all match: NO MISSED ORBIT at these levels.")


if __name__ == "__main__":
    main()


==> anc/code/l4/census_witnesses.py <==
#!/usr/bin/env python3
"""Per-orbit closure witnesses for the odd census (Theorem B receipt, witness tier).

For every odd level of the census list and every Galois-orbit representative of a grade-3 Hodge
sextuple, emit the classification together with an EXPLICIT witness, and VERIFY the witness on the
spot (every check is an assert):

  decomposable : a vanishing pair {x, m-x} inside the multiset
  quasi        : k and a split  a + {k,m-k} = c + d  into two grade-2 Hodge quadruples
  standard     : the parameter x with  a ~ sigma_{5,x}  (as Galois orbits)
  star-split   : two zero-sum triples  a = T1 + T2
  survivor     : one of the seven orbits closed by Theorems A'/A'' of the paper -- verified by
                 re-establishing the NEGATIVE screenings live (no vanishing pair, no quasi
                 witness at any k, not standard, no zero-sum split), so the terminal label is a
                 re-checked certificate, not a label

Output: data/l4/census_witnesses_odd.json  (per level: reps, tallies, witness records).
Usage:  python3 census_witnesses.py [m ...]      (default: the 89-level census list)
        python3 census_witnesses.py --verify     (re-check every witness stored in the JSON)
"""
import sys, os, json, itertools
from math import gcd
from collections import defaultdict

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from census_scan_v2 import units, hodge_multisets, canon, has_pair, standard_grade3

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = HERE.rsplit('/code', 1)[0] + '/data/l4/census_witnesses_odd.json'

SURVIVOR_LABELS = {
    (33,): "closed by Thm A'' (level-66 lift)",
    (45,): "closed by Thm A' (two-pair)",
    (105,): "closed by Thm A' (two-pair)",
    (99,): "induced copy of the m=33 class (content 3); closes by transport from Thm A''",
    (135,): "induced copy of the m=45 class (content 3); closes by transport from Thm A'",
    (165,): "induced copy of the m=33 class (content 5); closes by transport from Thm A''",
}


def grade_ok(c, m, g):
    for t in range(1, m):
        if gcd(t, m) != 1:
            continue
        if sum(((t * x) % m if (t * x) % m else m) for x in c) != g * m:
            return False
    return True


def find_pair(a, m):
    s = set(a)
    for x in a:
        if (m - x) in s:
            return (x, m - x)
    return None


def find_split(a, m):
    for cmb in itertools.combinations(range(6), 3):
        if 0 not in cmb:
            continue
        T1 = tuple(a[i] for i in cmb)
        T2 = tuple(a[i] for i in range(6) if i not in cmb)
        if sum(T1) % m == 0 and sum(T2) % m == 0:
            return (T1, T2)
    return None


def find_quasi(a, m, S2):
    for k in range(1, (m + 1) // 2 + 1):
        if (2 * k) % m == 0 and k != m - k:
            continue
        T = sorted(a + (k, m - k))
        for cmb in itertools.combinations(range(1, 8), 3):
            cs = (0,) + cmb
            c = tuple(T[i] for i in cs)
            d = tuple(T[i] for i in range(8) if i not in cs)
            if c in S2 and d in S2:
                return (k, c, d)
    return None


def find_standard(a, m, U):
    if m % 5 or m <= 5:
        return None
    d = m // 5
    for x in range(1, m):
        if (5 * x) % m == 0:
            continue
        ent = sorted([(x + j * d) % m for j in range(5)] + [(m - 5 * x) % m])
        if 0 in ent:
            continue
        if canon(tuple(ent), m, U) == a:
            return x
    return None


_NEG = {}


def _neg_ctx(m):
    """Per-level context (units, grade-2 quadruples, standard set) for survivor negatives."""
    if m not in _NEG:
        U = units(m)
        _NEG[m] = (U, hodge_multisets(m, 4, 2), standard_grade3(m, U))
    return _NEG[m]


def verify_witness(m, a, rec):
    # The stored CLASS itself is re-checked first: a witness record is only meaningful for a
    # legitimate character (nonzero entries, zero sum). The full grade-3 Hodge condition is
    # re-derived for every stored class, level by level, in the --verify driver below (vectorized).
    assert all(x % m != 0 for x in a), f"stored class has a zero entry at m={m}: {a}"
    assert sum(a) % m == 0, f"stored class is not zero-sum at m={m}: {a}"
    kind = rec["kind"]
    if kind == "decomposable":
        x, y = rec["pair"]
        assert (x + y) % m == 0
        from collections import Counter as _C
        cnt = _C(a)
        if x == y:
            assert cnt[x] >= 2
        else:
            assert cnt[x] >= 1 and cnt[y] >= 1
    elif kind == "quasi":
        k, c, d = rec["k"], tuple(rec["c"]), tuple(rec["d"])
        assert sorted(a + (k, m - k)) == sorted(c + d)
        assert grade_ok(c, m, 2) and grade_ok(d, m, 2)
    elif kind == "standard":
        x = rec["x"]
        dgt = m // 5
        ent = sorted([(x + j * dgt) % m for j in range(5)] + [(m - 5 * x) % m])
        U = units(m)
        assert canon(tuple(ent), m, U) == tuple(a)
    elif kind == "star-split":
        T1, T2 = tuple(rec["T1"]), tuple(rec["T2"])
        assert sorted(T1 + T2) == sorted(a)
        assert sum(T1) % m == 0 and sum(T2) % m == 0
    elif kind == "survivor":
        assert rec["closure"]
        # Negative screening: the survivor label claims NO earlier mechanism applies -- re-derive
        # all four negatives from the definitions (not from the stored JSON).
        U, S2, std = _neg_ctx(m)
        assert find_pair(a, m) is None, f"survivor at m={m} has a vanishing pair"
        assert find_quasi(a, m, S2) is None, f"survivor at m={m} is quasi-decomposable"
        assert a not in std, f"survivor at m={m} is standard"
        assert find_split(a, m) is None, f"survivor at m={m} is star-split"
    else:
        raise AssertionError(f"unknown kind {kind}")
    return True


def scan_level(m):
    U = units(m)
    S3 = hodge_multisets(m, 6, 3)
    S2 = hodge_multisets(m, 4, 2)
    reps = sorted({canon(a, m, U) for a in S3})
    std = standard_grade3(m, U)
    out, tallies = [], defaultdict(int)
    for a in reps:
        assert grade_ok(a, m, 3)
        rec = {"class": list(a)}
        p = find_pair(a, m)
        if p:
            rec.update(kind="decomposable", pair=list(p))
        else:
            q = find_quasi(a, m, S2)
            if q:
                rec.update(kind="quasi", k=q[0], c=list(q[1]), d=list(q[2]))
            elif a in std:
                x = find_standard(a, m, U)
                assert x is not None
                rec.update(kind="standard", x=x)
            else:
                sp = find_split(a, m)
                if sp:
                    rec.update(kind="star-split", T1=list(sp[0]), T2=list(sp[1]))
                else:
                    rec.update(kind="survivor",
                               closure=SURVIVOR_LABELS.get((m,), "UNEXPECTED survivor"))
                    assert (m,) in SURVIVOR_LABELS, f"unexpected survivor at m={m}: {a}"
        verify_witness(m, tuple(a), rec)
        tallies[rec["kind"]] += 1
        out.append(rec)
    return {"m": m, "n_reps": len(reps), "tallies": dict(tallies), "orbits": out}


def main():
    if "--verify" in sys.argv:
        import numpy as np
        data = json.load(open(OUT))
        n = 0
        for lev in data["levels"]:
            m = lev["m"]
            # (a) COMPLETENESS of the stored level: the record count and the per-kind tallies are
            # asserted against the stored fields, so a deleted or relabelled record cannot pass
            # silently (the per-record loop below alone would not notice a missing record).
            assert len(lev["orbits"]) == lev["n_reps"], \
                f"m={m}: {len(lev['orbits'])} records but n_reps={lev['n_reps']}"
            tal = defaultdict(int)
            for rec in lev["orbits"]:
                tal[rec["kind"]] += 1
            assert dict(tal) == lev["tallies"], f"m={m}: recomputed tallies {dict(tal)} != {lev['tallies']}"
            # (b) every stored class is re-derived to BE a grade-3 Hodge character (all units,
            # no half-unit shortcut), vectorized over the level.
            A = np.array([r["class"] for r in lev["orbits"]], dtype=np.int64)
            U = np.array([t for t in range(1, m) if gcd(t, m) == 1], dtype=np.int64)
            R = (A[:, None, :] * U[None, :, None]) % m
            assert (R != 0).all(), f"m={m}: a stored class has a vanishing residue"
            assert (R.sum(axis=2) == 3 * m).all(), f"m={m}: a stored class is not grade-3 Hodge"
            for rec in lev["orbits"]:
                verify_witness(m, tuple(rec["class"]), rec)
                n += 1
        if len(data["levels"]) == 89:
            surv_total = sum(l["tallies"].get("survivor", 0) for l in data["levels"])
            assert n == 78299, f"total orbit records {n} != 78299"
            assert surv_total == 7, f"survivor total {surv_total} != 7"
        nsurv = sum(1 for lev in data["levels"] for rec in lev["orbits"]
                    if rec["kind"] == "survivor")
        print(f"census_witnesses: re-verified {n} stored witnesses across "
              f"{len(data['levels'])} levels — ALL PASS "
              f"(every stored class re-derived to be grade-3 Hodge; per-level record counts and "
              f"tallies asserted; incl. live negative re-screening of the {nsurv} survivor orbits)")
        return
    ms = [int(x) for x in sys.argv[1:]] or [m for m in range(21, 200, 2) if m != 23]
    levels = []
    for m in ms:
        lev = scan_level(m)
        levels.append(lev)
        print(f"m={m}: reps={lev['n_reps']} tallies={lev['tallies']}")
    json.dump({"list": ms, "levels": levels}, open(OUT, "w"))
    total = sum(l["n_reps"] for l in levels)
    surv = sum(l["tallies"].get("survivor", 0) for l in levels)
    print(f"WROTE {OUT}: {len(levels)} levels, {total} orbit witnesses, {surv} survivors "
          f"(expected 7 on the full list). ALL WITNESSES VERIFIED AT EMISSION.")
    if len(ms) == 89:
        assert surv == 7


if __name__ == "__main__":
    main()


==> anc/code/l4/even_final_table.py <==
#!/usr/bin/env python3
"""The complete reader's table of the even-sector headline tier, with an independent verifier.

Emits and checks data/l4/even_final_table.json: one row per PRIMITIVE POST-DEPTH-TWO SURVIVOR
(the paper's headline tier — base survivors that the closure oracle does not close with at most
two added vanishing pairs), over even 6 <= m <= 250, with

  m, class (canonical representative), content gcd, nu in S_m?, 2*nu in S_m?,
  status  = deep-closed | closed-by-proposition | open
  route   = the deep-closure route recorded in CLOSED_LEDGER.tsv, or the proposition, or the wall

NOTE ON STATUS. `status`/`route` are a CURATED annotation, cross-checked against the ledger and the
receipts — they are not re-derived here, and the count of "open" rows is therefore an input to this
script, not an output of it. What this script DOES verify independently is every lattice verdict
(nu in S_m, 2nu in S_m), recomputed by an HNF test that shares no code with the closure search, and
the row-by-row identity of the stored table with a fresh rebuild. Vocabulary: the RESIDUAL after the
deep tiers is ten primitive classes; two of them are closed by the propositions of the paper, so the
FINAL open set is eight — "residual (pre-proposition) = 10" and "open (final) = 8" are different
tiers and are never used interchangeably.

The tier itself (counts, canonical hashes) comes from even_tier_table.json, which
even_tier_table.py recomputes from the definitions; the lattice verdicts are recomputed here
exactly (Hermite normal form over the shipped generator set), and the deep-closure routes are
read from the ledger. The verifier deliberately shares no code with the closure search.

Usage:
  python3 even_final_table.py --emit     rebuild the table
  python3 even_final_table.py --check    recompute every lattice verdict and every count, and
                                         assert consistency with the stored table and with
                                         even_tier_table.json (assert-fatal)
"""
import sys, os, json, re
from math import gcd

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
DATA = HERE.rsplit('/code', 1)[0] + '/data/l4'
TIER = DATA + '/even_tier_table.json'
LEDGER = DATA + '/CLOSED_LEDGER.tsv'
OUT = DATA + '/even_final_table.json'

from s_lattice_core import hnf_membership_builder, gens_S, vec

WALLS = {
    (70, (1, 20, 24, 42, 61, 62)): "W_70",
    (210, (2, 9, 129, 142, 168, 180)): "W_70",
    (110, (1, 24, 62, 71, 81, 91)): "W_110",
    (110, (1, 31, 55, 71, 81, 91)): "W_110",
    (220, (1, 62, 111, 142, 162, 182)): "W_110",
    (114, (1, 13, 43, 72, 103, 110)): "W_114",
    (114, (1, 13, 43, 80, 102, 103)): "W_114",
    (114, (1, 7, 78, 79, 86, 91)): "W_114",
}
PROPOSITIONS = {
    (168, (1, 25, 79, 121, 127, 151)): "Prop. w168 (coset transfer from a *-split class)",
    (210, (1, 79, 109, 121, 151, 169)): "Prop. w210 (nu in S_210; 40-generator certificate)",
}


def read_ledger():
    out = {}
    for line in open(LEDGER):
        if line.startswith('#'):
            continue
        f = line.rstrip('\n').split('\t')
        if len(f) < 3:
            continue
        cls = tuple(int(x) for x in re.findall(r'\d+', f[1]))
        out[(int(f[0]), cls)] = f[2]
    return out


def build():
    tier = json.load(open(TIER))
    ledger = read_ledger()
    rows = []
    for lev in tier["levels"]:
        m = lev["m"]
        if not lev["d2_survivors_primitive"]:
            continue
        member, _ = hnf_membership_builder(gens_S(m))
        for c in lev["d2_survivors_primitive"]:
            a = tuple(c)
            v = vec(m, list(a))
            key = (m, a)
            if key in PROPOSITIONS:
                status, route = "closed-by-proposition", PROPOSITIONS[key]
            elif key in WALLS:
                status, route = "open", f"unresolved; wall {WALLS[key]}"
            else:
                status, route = "deep-closed", ledger.get(key, "deep partition/iterated tier")
            g = m
            for x in a:
                g = gcd(g, x)
            rows.append({"m": m, "class": list(a), "content": g,
                         "nu_in_S_m": bool(member(v)),
                         "two_nu_in_S_m": bool(member([2 * x for x in v])),
                         "status": status, "route": route})
    return rows


def main():
    if "--emit" in sys.argv:
        rows = build()
        json.dump({"tier": "primitive post-depth-two survivors, even 6 <= m <= 250",
                   "rows": rows}, open(OUT, "w"), indent=1)
        print(f"WROTE {OUT}: {len(rows)} rows")
    rows = json.load(open(OUT))["rows"]
    tier = json.load(open(TIER))
    n_tier = sum(l["n_d2_survivors_primitive"] for l in tier["levels"])
    assert len(rows) == n_tier, f"table has {len(rows)} rows, tier table says {n_tier}"
    fresh = {(r["m"], tuple(r["class"])): r for r in build()}
    for r in rows:
        f = fresh[(r["m"], tuple(r["class"]))]
        assert f == r, f"row changed on recomputation: {r['m']} {r['class']}"
    by_status = {}
    for r in rows:
        by_status[r["status"]] = by_status.get(r["status"], 0) + 1
    cum = {lim: sum(1 for r in rows if r["m"] <= lim) for lim in (108, 200, 250)}
    opens = [r for r in rows if r["status"] == "open"]
    assert len(opens) == 8, len(opens)
    assert all(not r["nu_in_S_m"] and r["two_nu_in_S_m"] for r in opens), \
        "every open class must be a gap class with 2*nu in S_m"
    print(f"even_final_table: {len(rows)} primitive post-depth-two survivors "
          f"({cum[108]} through m=108, {cum[200]} through m=200, {cum[250]} through m=250); "
          f"status split {by_status}; every lattice verdict recomputed exactly; "
          f"the 8 open classes all satisfy nu not in S_m and 2*nu in S_m — CONSISTENT")


if __name__ == "__main__":
    main()


==> anc/code/l4/even_keylevels_check.py <==
#!/usr/bin/env python3
"""Assert the FRESH independent even-census run against the pinned key-level receipt.

Referee finding (external computational audit): the runner's even step printed two fresh
per-level results but asserted nothing — census_independent.py compares against the ODD witness
receipt (census_witnesses_odd.json), which contains no even level, so for m = 50, 70 its
comparison branch is simply not taken ("levels absent from the receipt are reported unverified").
This script closes that gap: it re-runs the independent implementation at the requested even
levels and asserts, line by line, agreement with the pinned receipt
data/l4/receipts_even/even_independent_key_levels.txt (representative count AND the full tally
dict). Exits nonzero on any mismatch, so the runner's `set -e` aborts.

Usage: python3 even_keylevels_check.py [m ...]     (default: 50 70)
"""
import ast
import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
RECEIPT = HERE.rsplit('/code', 1)[0] + '/data/l4/receipts_even/even_independent_key_levels.txt'

sys.path.insert(0, HERE)
import census_independent as ci


def pinned():
    """{m: (n_reps, tallies)} parsed from the pinned receipt."""
    out = {}
    pat = re.compile(r"^m=(\d+):\s*reps=(\d+)\s*tallies=(\{.*\})\s*$")
    for line in open(RECEIPT):
        mo = pat.match(line.strip())
        if mo:
            out[int(mo.group(1))] = (int(mo.group(2)), ast.literal_eval(mo.group(3)))
    assert out, f"no parsable receipt lines in {RECEIPT}"
    return out


def main():
    ms = [int(x) for x in sys.argv[1:]] or [50, 70]
    ref = pinned()
    for m in ms:
        assert m in ref, f"m={m} is not in the pinned even key-level receipt"
        res = ci.classify(m)
        n_ref, t_ref = ref[m]
        assert res["n_reps"] == n_ref, \
            f"m={m}: fresh run has {res['n_reps']} representatives, receipt says {n_ref}"
        assert res["tallies"] == t_ref, \
            f"m={m}: fresh tallies {res['tallies']} != receipt {t_ref}"
        print(f"m={m}: fresh independent even census matches the pinned receipt "
              f"(reps={n_ref}, tallies={t_ref})", flush=True)
    print(f"even_keylevels_check: {len(ms)} even level(s) re-derived fresh and ASSERTED against "
          f"the pinned receipt.")


if __name__ == "__main__":
    main()


==> anc/code/l4/even_tier_table.py <==
#!/usr/bin/env python3
"""Even-sector TIER table: the exact, uniformly defined census tiers, level by level.

For each even level m the script recomputes, from the definitions and with the shipped even-safe
primitives of census_even.py:

  reps            all Galois-orbit representatives of grade-3 Hodge sextuples at level m
  base_survivors  those failing ALL FOUR base predicates
                  (decomposable / quasi-decomposable / standard / *-split)
  d2_survivors    base survivors that the partition-closure oracle does not close with at most
                  TWO added vanishing pairs  (census_even.closes(..., max_pairs=2) is None)
  primitive       content gcd(a_0,...,a_5,m) = 1

The paper's headline count is the PRIMITIVE d2_survivors tier ("post-depth-two survivors"):
these are the classes handed to the deep tiers (depth 3-5, two-generation, transport) and to the
exchange analysis. The base tier is much larger (it begins at m=32) and is NOT the paper's count
- this script exists so that every printed tier number is reproducible from one definition.

Usage:
  python3 even_tier_table.py <m ...>            per-level tier line + the primitive d2 survivors
  python3 even_tier_table.py --emit <m ...>     also append rows to data/l4/even_tier_table.json
  python3 even_tier_table.py --check            re-verify the shipped table's own consistency
                                                (counts vs stored class lists, canonical hashes)
"""
import sys, os, json, hashlib, itertools
from math import gcd

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from census_even import (units, hodge_multisets, canon, standard_grade3, Closed0, closes)

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = HERE.rsplit('/code', 1)[0] + '/data/l4/even_tier_table.json'


def content(a, m):
    g = m
    for x in a:
        g = gcd(g, x)
    return g


def canonical_hash(items):
    blob = "".join(",".join(str(x) for x in r) + "\n" for r in sorted(items))
    return hashlib.sha256(blob.encode()).hexdigest()


def tier_level(m):
    U = units(m)
    S3 = hodge_multisets(m, 6, 3)
    S2 = hodge_multisets(m, 4, 2)
    reps = sorted({canon(a, m, U) for a in S3})
    std = standard_grade3(m, U)
    closed0 = Closed0(m, U, std, S2)
    memo = {}
    base_surv = [a for a in reps if not closed0(a)]
    d2, depths = [], {}
    for a in base_surv:
        d = closes(a, m, U, closed0, memo, max_pairs=2)
        if d is None:
            d2.append(a)
        else:
            depths[a] = d
    prim_base = [a for a in base_surv if content(a, m) == 1]
    prim_d2 = [a for a in d2 if content(a, m) == 1]
    return {"m": m, "n_reps": len(reps),
            "n_base_survivors": len(base_surv), "n_base_survivors_primitive": len(prim_base),
            "n_d2_survivors": len(d2), "n_d2_survivors_primitive": len(prim_d2),
            "d2_survivors_primitive": [list(a) for a in prim_d2],
            "d2_survivors_induced": [list(a) for a in d2 if content(a, m) > 1],
            "sha256_d2_survivors": canonical_hash(d2)}


def main():
    args = [a for a in sys.argv[1:] if not a.startswith('--')]
    if "--check" in sys.argv:
        tab = json.load(open(OUT))
        # RECOMPUTE the tier predicate from the definitions on a fresh sub-range (cheap levels),
        # so --check is not merely a self-consistency test of the stored JSON.
        recompute_upto = 60
        for row in tab["levels"]:
            if row["m"] <= recompute_upto:
                fresh = tier_level(row["m"])
                assert fresh == row, (f"m={row['m']}: recomputation from the definitions disagrees "
                                      f"with the stored row")
        print(f"even_tier_table: every level m <= {recompute_upto} RECOMPUTED from the definitions "
              f"and identical to the stored row")
        tot = {"base": 0, "d2p": 0}
        for row in tab["levels"]:
            assert row["n_d2_survivors_primitive"] == len(row["d2_survivors_primitive"]), row["m"]
            assert row["sha256_d2_survivors"] == canonical_hash(
                [tuple(x) for x in row["d2_survivors_primitive"] + row["d2_survivors_induced"]]), row["m"]
            tot["base"] += row["n_base_survivors"]
            tot["d2p"] += row["n_d2_survivors_primitive"]
        cum = {}
        for lim in (108, 200, 250):
            cum[lim] = sum(r["n_d2_survivors_primitive"] for r in tab["levels"] if r["m"] <= lim)
        print(f"even_tier_table: {len(tab['levels'])} levels; base-tier survivors total "
              f"{tot['base']} (first at m="
              f"{min(r['m'] for r in tab['levels'] if r['n_base_survivors'])}); "
              f"PRIMITIVE post-depth-two survivors: {cum[108]} through m=108, {cum[200]} through "
              f"m=200, {cum[250]} through m=250; every stored count and canonical hash "
              f"re-derived — CONSISTENT")
        return
    rows = []
    for m in [int(x) for x in args]:
        r = tier_level(m)
        rows.append(r)
        print(f"m={r['m']}: reps={r['n_reps']} base-survivors={r['n_base_survivors']} "
              f"(primitive {r['n_base_survivors_primitive']}) "
              f"post-depth-two survivors={r['n_d2_survivors']} "
              f"(primitive {r['n_d2_survivors_primitive']}) "
              f"sha256={r['sha256_d2_survivors'][:16]}...", flush=True)
        for a in r["d2_survivors_primitive"]:
            print(f"    PRIMITIVE post-depth-two survivor: {tuple(a)}")
    if "--emit" in sys.argv:
        old = json.load(open(OUT))["levels"] if os.path.exists(OUT) else []
        by_m = {r["m"]: r for r in old}
        for r in rows:
            by_m[r["m"]] = r
        json.dump({"tiers": "base = four base predicates; d2 = base + partition closure with "
                            "<= 2 added vanishing pairs (the paper's headline tier)",
                   "levels": [by_m[k] for k in sorted(by_m)]}, open(OUT, "w"), indent=1)
        print(f"WROTE {OUT} ({len(by_m)} levels)")


if __name__ == "__main__":
    main()


==> anc/code/l4/exact_jacobi_certificate.py <==
"""§76 receipt — EXACT Jacobi-sum certificate for the Q1-obstruction (coordinator reproduction of
Sol's step-4 repair; discharges the [C]).

Object: the projective Weil-Jacobi sum of a = (7,10,13,19,22,28) at p = 67 ≡ 1 (mod 33),
    j(t·a) := S(t·a)/(p−1),  S(α) := Σ_{v∈(𝔽_p*)^6, Σv=0} ∏_i χ^{α_i}(v_i)  ∈ ℤ[ζ₃₃]
computed EXACTLY (integer dynamic programming over (sum mod p) × (exponent mod 33); no floats),
reduced mod Φ₃₃. Claims certified exactly, for ALL 20 units t (Galois x→x^t):
  (C1) j(t·a) = ε·p²·(root of unity), i.e. (j/p²) is a unit root: (j(t·a)/p²)^6 = 1 EXACTLY;
  (C2) j(t·a)/p² ≠ 1 EXACTLY (so the Frobenius scalar on V(t·a)(2) is a NONTRIVIAL 6th root
       of unity regardless of sign convention: ±(j/p²) ∈ {±ζ₆^{±1}} and none equal 1);
  (C3) closed form (asserted below): j/p² = 1 + ζ₃₃¹¹ = 1 + ζ₃ = ζ₆ for t=1 (and conjugates
       lie in {ζ₆^{±1}}); the opposite sign convention gives −(1+ζ₃) = ζ₃-primitive values.
Numeric cross-check (30 dps) against the Gauss-sum product ∏g(χ^{a_i})/p³ pins the normalization.
Character convention (pinned): chi is the character of F_67^* with chi(g) = zeta_33 on the
smallest primitive root g (prim_root finds g = 2; ind = discrete log base 2). A conjugate choice
permutes the 20 conjugate values (and can exchange zeta_6 <-> zeta_6^{-1} at t = 1); the asserted
exact order 6 and the two-value distribution are convention-independent.
Convention note: some references DEFINE the Jacobi sum with the opposite sign (j_alt = −j). That
changes the definition only, never the geometry: the trace formula acquires the compensating
sign, and the GEOMETRIC Frobenius scalar is convention-independent — the asserted (u')³ = −1
pins its exact order 6 under either definition.
"""
import sys
from math import gcd
from fractions import Fraction

P, M = 67, 33
A = (7, 10, 13, 19, 22, 28)


def prim_root(p):
    for g in range(2, p):
        seen, x = set(), 1
        for _ in range(p - 1):
            x = x * g % p
            seen.add(x)
        if len(seen) == p - 1:
            return g


def cyclotomic_reduce(vec, m=M):
    """Reduce an exponent-vector in ℤ[x]/(x^m −1) to the basis 1..x^{φ-1} of ℤ[x]/Φ_m(x), m=33.
    Φ₃₃ = (x³³−1)(x−1)(x¹¹−1)⁻¹(x³−1)⁻¹ ... — easier: use x³³=1 and the relations from
    Φ₃₃ | x³³−1. We reduce modulo Φ₃₃ via polynomial division with integer coefficients."""
    # build Φ_33 exactly: Φ_33(x) = (x^33−1)(x−1)/((x^11−1)(x^3−1))  [divisors 1,3,11,33]
    def polmul(a, b):
        r = [0] * (len(a) + len(b) - 1)
        for i, ai in enumerate(a):
            if ai:
                for j, bj in enumerate(b):
                    r[i + j] += ai * bj
        return r
    def poldiv_exact(num, den):
        num = num[:]
        q = [0] * (len(num) - len(den) + 1)
        for i in range(len(q) - 1, -1, -1):
            c = num[i + len(den) - 1]
            assert c % den[-1] == 0
            q[i] = c // den[-1]
            for j, dj in enumerate(den):
                num[i + j] -= q[i] * dj
        assert all(c == 0 for c in num), "nonzero remainder"
        return q
    x33 = [-1] + [0] * 32 + [1]
    x1 = [-1, 1]
    x11 = [-1] + [0] * 10 + [1]
    x3 = [-1, 0, 0, 1]
    num = polmul(x33, x1)
    phi = poldiv_exact(poldiv_exact(num, x11), x3)   # degree 20 = φ(33)
    assert len(phi) == 21 and phi[-1] == 1
    # now reduce vec (length m) modulo phi
    v = vec[:] + [0] * max(0, 21 - len(vec))
    v = v[:]
    for i in range(len(v) - 1, 20, -1):
        c = v[i]
        if c:
            for j in range(21):
                v[i - 20 + j] -= c * phi[j]
            v[i] = 0
    return v[:21 - 1 + 1][:21], phi  # length-21 vector, coeff of x^20 may be nonzero? no: reduced to deg<=20? deg(phi)=20 ⟹ reduce to deg<=19


def reduce_mod_phi(vec):
    """exponent vector length 33 (coeffs of x^0..x^32 in ℤ[x]/(x^33−1)) → canonical rep mod Φ₃₃,
    as integer list of length 20 (deg ≤ 19)."""
    # first fold x^33 = 1 already done (length 33). Then divide by Φ₃₃.
    # Build phi once
    global _PHI
    try:
        _PHI
    except NameError:
        def polmul(a, b):
            r = [0] * (len(a) + len(b) - 1)
            for i, ai in enumerate(a):
                if ai:
                    for j, bj in enumerate(b):
                        r[i + j] += ai * bj
            return r
        def poldiv_exact(num, den):
            num = num[:]
            q = [0] * (len(num) - len(den) + 1)
            for i in range(len(q) - 1, -1, -1):
                c = num[i + len(den) - 1]
                assert c % den[-1] == 0
                q[i] = c // den[-1]
                for j, dj in enumerate(den):
                    num[i + j] -= q[i] * dj
            assert all(c == 0 for c in num)
            return q
        x33 = [-1] + [0] * 32 + [1]
        x1 = [-1, 1]
        x11 = [-1] + [0] * 10 + [1]
        x3 = [-1, 0, 0, 1]
        _PHI = poldiv_exact(poldiv_exact(polmul(x33, x1), x11), x3)
        assert len(_PHI) == 21 and _PHI[-1] == 1
    v = vec[:]
    for i in range(len(v) - 1, 19, -1):
        c = v[i]
        if c:
            for j in range(21):
                v[i - 20 + j] -= c * _PHI[j]
    return v[:20]


def jacobi_exact(alpha, p=P, m=M):
    """S(alpha) = Σ_{v_1..v_6 ∈ F_p^*, Σ v ≡ 0} ∏ χ^{α_i}(v_i) as exponent-vector in ℤ[x]/(x^m−1),
    via DP over (partial sum mod p) with per-cell exponent-count vectors. Exact integers."""
    g = prim_root(p)
    ind = {}
    x = 1
    for k in range(p - 1):
        ind[x] = k
        x = x * g % p
    # dp[s] = vector of length m: coefficient of x^e = #ways (weighted) partial config sums to s with char-exponent e
    dp = [[0] * m for _ in range(p)]
    dp[0][0] = 1
    for ai in alpha:
        ndp = [[0] * m for _ in range(p)]
        for v in range(1, p):
            e = (ai * ind[v]) % m
            for s in range(p):
                row = dp[s]
                if any(row):
                    t = (s + v) % p
                    nrow = ndp[t]
                    for ee in range(m):
                        c = row[ee]
                        if c:
                            nrow[(ee + e) % m] += c
        dp = ndp
    return dp[0]  # Σv ≡ 0


def conj(vec33, t, m=M):
    """Galois x -> x^t on a length-33 exponent vector."""
    out = [0] * m
    for e, c in enumerate(vec33):
        if c:
            out[(e * t) % m] += c
    return out


def as_string(v20):
    terms = [f"{c}x^{i}" for i, c in enumerate(v20) if c]
    return " + ".join(terms) if terms else "0"


if __name__ == "__main__":
    print(f"EXACT certificate at p={P}, a={A}  (integer DP; no floating point in the certificate)")
    S = jacobi_exact(A)   # length-33 integer vector in ℤ[x]/(x^33−1)
    pm1 = P - 1
    # j = S/(p−1) must be integral
    assert all(c % pm1 == 0 for c in S), "S not divisible by p-1!"
    J33 = [c // pm1 for c in S]
    units = [t for t in range(1, M) if gcd(t, M) == 1]
    print(f"j(a) as vector mod x^33−1 (nonzero coeffs): {[(i,c) for i,c in enumerate(J33) if c]}")

    ok_all = True
    for t in units:
        Jt = reduce_mod_phi(conj(J33, t))
        # (C1)+(C2): check (Jt/p²)^6 == 1 and Jt/p² != 1 exactly, i.e. Jt^6 == p^12 and Jt != p² in ℤ[ζ33]
        # divide by p²: must be exact
        assert all(c % (P * P) == 0 for c in Jt), f"j(t·a) not divisible by p² at t={t}"
        U = [c // (P * P) for c in Jt]           # u' := j/p² as exact element (deg ≤ 19)
        # compute U^6 mod Φ via repeated exact multiplication in ℤ[x]/(x^33−1) then reduce
        def mul33(a20, b20):
            r = [0] * 33
            for i, ai in enumerate(a20):
                if ai:
                    for j, bj in enumerate(b20):
                        if bj:
                            r[(i + j) % 33] += ai * bj
            return reduce_mod_phi(r)
        U2 = mul33(U, U)
        U3 = mul33(U2, U)
        U6 = mul33(U3, U3)
        one = [1] + [0] * 19
        neg_one = [-1] + [0] * 19
        c1 = (U6 == one)
        c2 = (U != one)
        c3 = (U3 == neg_one)  # exact order 6: U^3 = -1 excludes orders 1, 2, 3
        if not (c1 and c2 and c3):
            ok_all = False
        if t == 1:
            print(f"t=1: u' = j/p² = {as_string(U)}   (u')^6 == 1: {c1}   u' != 1: {c2}   (u')^3 == -1: {c3}")
            # closed form (ASSERTED): u' = j/p² equals 1 + x^11 = 1 + ζ3 = ζ6 exactly
            closed_form = reduce_mod_phi([1] + [0] * 10 + [1] + [0] * 21)  # 1 + x^11
            assert U == closed_form, "closed-form check FAILED: u'(t=1) != 1 + x^11"
            print("     closed form (asserted): u' == 1 + x^11 (= 1+ζ3 = ζ6): True")
    assert ok_all, "certificate FAILED: some conjugate violates (j/p²)^6=1, (j/p²)^3=-1, or j/p² != 1"
    print(f"\nALL 20 conjugates: (j/p²)^6 = 1 AND (j/p²)^3 = -1 exactly (⟹ EXACT ORDER 6) AND j/p² ≠ 1: {ok_all}  [ASSERTED]")
    print("⟹ the geometric Frobenius scalar on every V(t·a)(2) at p=67 is a primitive 6th root of unity")
    print("   (order exactly 6, convention-independent) ⟹ the V(t·a)-components of any ℚ(ζ₃₃)-rational")
    print("   cycle class vanish, and every residue degree above 67 of a certifying field is divisible by 6.  [EXACT]")

    # ---- CALIBRATION (external referee request): the point-count identity that fixes the sign ----
    # For a Fermat fourfold over F_p with p = 1 mod m,
    #     #X^4_m(F_p) = 1 + p + p^2 + p^3 + p^4 + sum_a j(a),
    # the sum running over all a = (a_0,...,a_5) with a_i != 0 and sum a_i = 0 (mod m). In even
    # dimension the point-count sign is +1, which is what pins the geometric Frobenius scalar.
    # Verified here EXACTLY at a case small enough to brute-force: m = 3, p = 7.
    import itertools as _it
    _m, _p = 3, 7
    _cubes = [pow(_x, _m, _p) for _x in range(_p)]
    _aff = sum(1 for _v in _it.product(range(_p), repeat=6)
               if any(_v) and sum(_cubes[_x] for _x in _v) % _p == 0)
    _N = _aff // (_p - 1)
    _tot = [0] * _m                      # exponent vector of sum_a j(a) in Z[x]/(x^m - 1)
    _chars = [_a for _a in _it.product(range(1, _m), repeat=6) if sum(_a) % _m == 0]
    for _a in _chars:
        _S = jacobi_exact(_a, _p, _m)
        assert all(_c % (_p - 1) == 0 for _c in _S)
        for _i, _c in enumerate(_S):
            _tot[_i] += _c // (_p - 1)
    # 1 + x + x^2 = 0 in Z[zeta_3]: reduce to the integer part
    _val = _tot[0] - _tot[2] + 0 * _tot[1]
    _int = _tot[0] - _tot[1] if _tot[1] == _tot[2] else None
    assert _int is not None, f"sum of Jacobi sums is not rational: {_tot}"
    _lhs = 1 + _p + _p**2 + _p**3 + _p**4 + _int
    assert _lhs == _N, f"point-count calibration FAILED: {_lhs} != {_N}"
    print(f"CALIBRATION (point count, m=3, p=7): 1+p+p^2+p^3+p^4 + sum_a j(a) = "
          f"{1+_p+_p**2+_p**3+_p**4} + {_int} = {_lhs} = #X^4_3(F_7) (brute force) "
          f"[EXACT; fixes the +1 point-count sign in even dimension]")

    # 30-dps numeric cross-check vs the Gauss-sum product (corroboration ONLY; the certificate above is exact)
    from mpmath import mp, mpc, exp as mexp, pi as mpi, fabs, cos as mcos, sin as msin, mpf, nstr
    mp.dps = 30
    g = prim_root(P)
    ind = {}
    x = 1
    for k in range(P - 1):
        ind[x] = k
        x = x * g % P
    gs = {}
    for e in sorted(set(a % M for a in A)):
        ssum = mpc(0)
        for v in range(1, P):
            ssum += mexp(2j * mpi * ((e * ind[v]) % M) / M) * mexp(2j * mpi * v / P)
        gs[e] = ssum
    prod = mpc(1)
    for a in A:
        prod *= gs[a % M]
    val = prod / P**3
    target = mpc(mcos(mpi / 3), msin(mpi / 3))  # zeta_6
    assert fabs(val - target) < mpf(10) ** -20, f"Gauss-product cross-check off: {val}"
    print(f"Gauss-sum product cross-check (30 dps): prod g(chi^a_i)/p^3 = {nstr(val, 21)} == zeta_6  [numeric corroboration]")


==> anc/code/l4/exchange_close.py <==
"""exchange_close — the EXCHANGE move (§88): for open T = S ⊎ A, enumerate T' = S ⊎ B with
q = A ⊎ (−B) a certified-algebraic exchanger; then claim(T') ⟹ claim(T) by the Exchange Lemma:
  claim(T') + claim(q) ⟹ [Aoki 1-4(i), r,s even] claim(T'⊎q) = claim(T ∗ δ),
  δ = (y_1,−y_1,...,y_k,−y_k) decomposable ∈ D^{2k−2} ⟹ [Aoki 1-4(ii)] claim(T).
Exchanger certification: |A|=2 → q grade-2 quadruple (Lefschetz(1,1) on X²_m, UNCONDITIONAL);
|A|=3 → q grade-3 sextuple NOT in the open set (census-complete levels: everything else closed).
Sol referee 2026-07-14: CHAIN-SOUND (transcript sol_exchange_referee.txt).

Outputs per open class: reachable orbit reps partitioned into {open (⟹ claim-EQUIVALENCE),
closed (⟹ CLOSURE of T)}. Calibration (two-sided): must find the 110-pair + 114-triple links;
known state 2026-07-14 = zero closed-reachable at own level (isolated exchange-cliques).

Usage: python3 exchange_close.py            # scan the seven ≤200 survivors, both |A| sizes
       python3 exchange_close.py m a0,..,a5 [open1 open2 ...]   # custom target + open set
"""
import sys, os, time
import importlib.util as ilu
from itertools import combinations

HERE = os.path.dirname(os.path.abspath(__file__))
_s = ilu.spec_from_file_location('ce', os.path.join(HERE, 'census_even.py'))
ce = ilu.module_from_spec(_s); _s.loader.exec_module(ce)

SURVIVORS = {
    70:  [(1, 20, 24, 42, 61, 62)],
    110: [(1, 24, 62, 71, 81, 91), (1, 31, 55, 71, 81, 91)],
    114: [(1, 7, 78, 79, 86, 91), (1, 13, 43, 72, 103, 110), (1, 13, 43, 80, 102, 103)],
    168: [(1, 25, 79, 121, 127, 151)],
}


def scan_class(m, T, open_canons, U=None, H=None):
    """Returns (eq_links, closed_links); each item = (|A|, A, B, canon(T'))."""
    U = U or ce.units(m)
    H = H or [t for t in U if t <= m // 2]

    def g_ok(c, g):
        if not all(x % m for x in c):
            return False
        return all(sum((t * x) % m for x in c) == g * m for t in H)

    Tcan = ce.canon(T, m, U)
    eq, closed = [], []

    def record(A, B, Tp, qcan_open):
        if qcan_open:
            return
        can = ce.canon(Tp, m, U)
        if can == Tcan:
            return
        (eq if can in open_canons else closed).append((len(A), tuple(A), tuple(B), can))

    # |A| = 2: exchanger q is a grade-2 quadruple (Lefschetz, unconditional)
    for Aidx in combinations(range(6), 2):
        A = [T[i] for i in Aidx]
        S = [T[i] for i in range(6) if i not in Aidx]
        sA = sum(A) % m
        for y1 in range(1, m):
            y2 = (sA - y1) % m
            if y2 == 0 or y1 > y2:
                continue
            q = tuple(sorted(A + [(m - y1) % m, (m - y2) % m]))
            if not g_ok(q, 2):
                continue
            Tp = tuple(sorted(S + [y1, y2]))
            if g_ok(Tp, 3):
                record(A, [y1, y2], Tp, False)

    # |A| = 3: exchanger q is a grade-3 sextuple; must itself be CLOSED (i.e. not in the open set)
    for Aidx in combinations(range(6), 3):
        A = [T[i] for i in Aidx]
        S = [T[i] for i in range(6) if i not in Aidx]
        sA = sum(A) % m
        for y1 in range(1, m):
            for y2 in range(y1, m):
                y3 = (sA - y1 - y2) % m
                if y3 == 0 or y3 < y2:
                    continue
                B = [y1, y2, y3]
                q = tuple(sorted(A + [(m - y) % m for y in B]))
                if not g_ok(q, 3):
                    continue
                Tp = tuple(sorted(S + B))
                if not g_ok(Tp, 3):
                    continue
                record(A, B, Tp, ce.canon(q, m, U) in open_canons)

    return eq, closed


def run(targets):
    all_ok = True
    for m, opens in targets.items():
        t0 = time.time()
        U = ce.units(m)
        H = [t for t in U if t <= m // 2]
        open_canons = {ce.canon(a, m, U) for a in opens}
        for T in opens:
            eq, closed = scan_class(m, T, open_canons, U, H)
            eq_targets = sorted({e[3] for e in eq})
            print(f"m={m} T={T}: EQ-links={len(eq)} -> {len(eq_targets)} classes; "
                  f"CLOSED-links={len(closed)}  [{time.time()-t0:.0f}s]", flush=True)
            for c in eq_targets:
                print(f"   EQUIV: {c}")
            for c in closed[:10]:
                print(f"   *** CLOSURE: {c} ***")
    return all_ok


def calibrate():
    """Two-sided: the 110-pair and 114-triple links MUST be found; m=70/168 must be isolated."""
    ok = True
    U110 = ce.units(110)
    oc = {ce.canon(a, 110, U110) for a in SURVIVORS[110]}
    eq, closed = scan_class(110, (1, 24, 62, 71, 81, 91), oc)
    hit = any(e[3] == ce.canon((1, 31, 55, 71, 81, 91), 110, U110) for e in eq)
    print(f"CALIB 110-pair link: {'FOUND' if hit else 'MISSING'} (must find)"); ok &= hit
    U70 = ce.units(70)
    eq70, cl70 = scan_class(70, (1, 20, 24, 42, 61, 62), {ce.canon((1, 20, 24, 42, 61, 62), 70, U70)})
    print(f"CALIB 70 isolation: eq={len(eq70)} closed={len(cl70)} (must be 0/0)")
    ok &= (not eq70 and not cl70)
    print(f"CALIBRATION {'PASS' if ok else 'FAIL'}")
    return ok


if __name__ == "__main__":
    if len(sys.argv) > 2:
        m = int(sys.argv[1])
        T = tuple(int(x) for x in sys.argv[2].split(','))
        opens = [T] + [tuple(int(x) for x in s.split(',')) for s in sys.argv[3:]]
        run({m: opens})
    else:
        if not calibrate():
            sys.exit(1)
        run(SURVIVORS)


==> anc/code/l4/fast_close.py <==
"""fast_close — performance pass on the closure oracle (§87 engine): numpy grade checks over
HALF-units (exact: sums over t and m−t are complementary, so Σ_t⟨t·c⟩ = g·m on half the units
⟺ the full ∀t condition), global block memoization, and multiprocessing over the leading pair.

Target: depth-4 iterated closure at m≈168 (~2.2M augmentations) in minutes.
CALIBRATION GATE (B4, two-sided) runs first on every invocation:
  must-fire: m=45 two-pair (§79), m=50 depth-4 (§84), m=54 iterated-d3 (§85)
  must-not-fire: m=33 depth-2 (§79/§81), 168#1 iterated depth-3 (§86)
Usage: python3 fast_close.py <m> <a0,a1,...,a5> <depth> <gen>   (gen: 0=pipeline blocks, 1=Closed1)
"""
import sys, os, time
import numpy as np
import importlib.util as ilu
from itertools import combinations, combinations_with_replacement
from math import gcd
from multiprocessing import Pool

HERE = os.path.dirname(os.path.abspath(__file__))
_s = ilu.spec_from_file_location('ce', os.path.join(HERE, 'census_even.py'))
ce = ilu.module_from_spec(_s); _s.loader.exec_module(ce)

# ---------------- fast level context ----------------
class Ctx:
    def __init__(self, m, gen):
        self.m = m; self.gen = gen
        self.U = ce.units(m)
        self.H = [t for t in self.U if t <= m // 2]          # half-units
        # P[x] = vector of (t*x mod m) over half-units, x = 0..m-1 (row 0 unused)
        P = np.zeros((m, len(self.H)), dtype=np.int64)
        for x in range(1, m):
            P[x] = [(t * x) % m for t in self.H]
        self.P = P
        self.S2 = ce.hodge_multisets(m, 4, 2)
        self.std = ce.standard_grade3(m, self.U)
        self.c0 = ce.Closed0(m, self.U, self.std, self.S2)
        self.memo_blk = {}     # block tuple -> bool (grade-2 ok for 4s; grade3+closed for 6s)
        self.memo_g2_ce = {}   # for ce.closes inner calls (gen-1 blocks)

    def grade_ok(self, c, g):
        if not all(x % self.m for x in c):
            return False
        return bool((self.P[list(c)].sum(axis=0) == g * self.m).all())

    def ok4(self, c):
        r = self.memo_blk.get(c)
        if r is None:
            r = self.grade_ok(c, 2)
            self.memo_blk[c] = r
        return r

    def ok6(self, c):
        key = ('6',) + c
        r = self.memo_blk.get(key)
        if r is None:
            if not self.grade_ok(c, 3):
                r = False
            else:
                can = ce.canon(c, self.m, self.U)
                r = self.c0(can)
                if not r and self.gen >= 1:
                    r = ce.closes(can, self.m, self.U, self.c0, self.memo_g2_ce, max_pairs=2) is not None
            self.memo_blk[key] = r
        return r

def partition_ok(elems, ctx):
    n = len(elems)
    if n == 0:
        return True
    first = elems[0]; rest = elems[1:]
    m = ctx.m
    tgt = (m - first) % m
    if tgt in rest:
        r2 = list(rest); r2.remove(tgt)
        if partition_ok(r2, ctx):
            return True
    for idx in combinations(range(len(rest)), 3):
        blk = (first,) + tuple(rest[i] for i in idx)
        if sum(blk) % m:
            continue
        if ctx.ok4(tuple(sorted(blk))):
            r2 = [rest[i] for i in range(len(rest)) if i not in idx]
            if partition_ok(r2, ctx):
                return True
    if n >= 6:
        for idx in combinations(range(len(rest)), 5):
            blk = (first,) + tuple(rest[i] for i in idx)
            if sum(blk) % m:
                continue
            if ctx.ok6(tuple(sorted(blk))):
                r2 = [rest[i] for i in range(len(rest)) if i not in idx]
                if partition_ok(r2, ctx):
                    return True
    return False

_G = {}
def _init(m, a, gen, depth):
    _G['ctx'] = Ctx(m, gen); _G['a'] = a; _G['depth'] = depth
    _G['half'] = [k for k in range(1, (m + 1) // 2) if (2 * k) % m] + ([m // 2] if m % 2 == 0 else [])

def _work(first_idx):
    ctx = _G['ctx']; a = _G['a']; depth = _G['depth']; half = _G['half']
    m = ctx.m; k1 = half[first_idx]
    hits = []
    # enumerate remaining pairs (multisets) with indices >= first_idx, total depth pairs
    rest_depth = depth - 1
    for combo in combinations_with_replacement(range(first_idx, len(half)), rest_depth):
        pairs = (k1,) + tuple(half[i] for i in combo)
        aug = sorted(list(a) + [x for k in pairs for x in (k, (m - k) % m)])
        if partition_ok(aug, ctx):
            hits.append(pairs)
            break
    return hits

def closes_fast(m, a, depth, gen, procs=8):
    half = [k for k in range(1, (m + 1) // 2) if (2 * k) % m] + ([m // 2] if m % 2 == 0 else [])
    # depths 1..depth-1 serially (cheap), depth parallel over leading pair
    ctx = Ctx(m, gen)
    for D in range(1, depth):
        for pairs in combinations_with_replacement(half, D):
            aug = sorted(list(a) + [x for k in pairs for x in (k, (m - k) % m)])
            if partition_ok(aug, ctx):
                return D, pairs
    with Pool(procs, initializer=_init, initargs=(m, a, gen, depth)) as pool:
        for res in pool.imap_unordered(_work, range(len(half)), chunksize=1):
            if res:
                pool.terminate()
                return depth, res[0]
    return None, None

def calibrate():
    ok = True
    t0 = time.time()
    d, p = closes_fast(45, (1, 19, 20, 28, 30, 37), 2, 0, procs=4)
    print(f"CALIB m=45 two-pair: {'FIRE d=%s' % d if d else 'no-fire'} (must fire d=2)"); ok &= (d == 2)
    d, p = closes_fast(50, (1, 7, 27, 30, 41, 44), 4, 0, procs=8)
    print(f"CALIB m=50 depth-4: {'FIRE d=%s' % d if d else 'no-fire'} (must fire d<=4)"); ok &= (d is not None)
    d, p = closes_fast(54, (1, 7, 19, 36, 49, 50), 3, 1, procs=4)
    print(f"CALIB m=54 iterated-d3: {'FIRE d=%s' % d if d else 'no-fire'} (must fire d=3)"); ok &= (d == 3)
    d, p = closes_fast(33, (1, 4, 16, 22, 25, 31), 2, 0, procs=4)
    print(f"CALIB m=33 depth-2: {'FIRE' if d else 'NO-FIRE'} (must NOT fire)"); ok &= (d is None)
    d, p = closes_fast(168, (1, 25, 79, 121, 127, 151), 3, 1, procs=8)
    print(f"CALIB 168#1 iterated-d3: {'FIRE' if d else 'NO-FIRE'} (must NOT fire)"); ok &= (d is None)
    print(f"CALIBRATION {'PASS' if ok else 'FAIL'}  [{time.time()-t0:.0f}s]")
    return ok

if __name__ == "__main__":
    if sys.argv[1:] == ['--calibrate'] or not sys.argv[1:]:
        sys.exit(0 if calibrate() else 1)
    m = int(sys.argv[1]); a = tuple(int(x) for x in sys.argv[2].split(','))
    depth = int(sys.argv[3]); gen = int(sys.argv[4]) if len(sys.argv) > 4 else 1
    t0 = time.time()
    d, pairs = closes_fast(m, a, depth, gen)
    if d:
        print(f"*** FIRE d={d} pairs={pairs} ***  [{time.time()-t0:.0f}s]")
    else:
        print(f"NO-FIRE depth<={depth} gen={gen}  [{time.time()-t0:.0f}s]")


==> anc/code/l4/lift_sweep.py <==
"""LIFT SWEEP over the even-sector primitives (§83 genre, systematic; §84 engine).

For each open primitive beta@m and lift factor e: test whether e*beta closes at level L=e*m by the
depth-<=D closure oracle (pipeline predicates + {pair, grade-2, closed_0-sextuple} partitions).
By the §83 descent lemma (claim level-transparency), a fire at ANY lift closes beta itself.

Cheap by design: a single lifted class needs only S2@L (quadruple supply) + predicates — never the
full grade-3 census of level L. S2/std/Closed0 memoized per level.

Usage: python3 lift_sweep.py e depth [m1 m2 ...]   (default: all 21 even primitives)
Idempotent log: data/l4/lift_sweep.log
"""
import sys, time, importlib.util as ilu, os
from itertools import combinations_with_replacement

HERE = os.path.dirname(os.path.abspath(__file__))
_s = ilu.spec_from_file_location('ce', os.path.join(HERE, 'census_even.py'))
ce = ilu.module_from_spec(_s); _s.loader.exec_module(ce)

LOG = HERE.rsplit('/code', 1)[0] + '/data/l4/lift_sweep.log'
logf = open(LOG, 'a')
def say(s):
    print(s, flush=True); logf.write(s + "\n"); logf.flush()

TARGETS = [
 (50, (1,7,27,30,41,44)),
 (54, (1,7,19,36,49,50)), (54, (1,7,24,38,41,51)), (54, (1,7,36,38,39,41)),
 (66, (1,8,23,52,54,60)), (66, (1,25,31,37,49,55)),
 (70, (1,6,43,45,57,58)), (70, (1,20,24,42,61,62)),
 (72, (1,10,37,50,54,64)), (72, (1,26,37,40,54,58)),
 (78, (1,12,43,55,60,63)), (78, (1,20,43,45,62,63)), (78, (1,28,42,45,54,64)),
 (90, (1,8,26,62,85,88)), (90, (1,23,38,55,74,79)), (90, (1,38,46,55,56,74)),
 (102, (1,14,16,82,93,100)), (102, (1,16,28,62,99,100)), (102, (1,40,52,69,70,74)), (102, (1,46,52,57,70,80)),
 (108, (1,44,55,58,82,84)),
]

_level_cache = {}
def level_ctx(L):
    if L not in _level_cache:
        t0 = time.time()
        U = ce.units(L)
        S2 = ce.hodge_multisets(L, 4, 2)
        std = ce.standard_grade3(L, U)
        _level_cache[L] = (U, S2, std)
        say(f"  [level {L}: |S2|={len(S2)} built in {time.time()-t0:.0f}s]")
    return _level_cache[L]

def extract_cert(a, L, U, c0, memo, maxd=2):
    half = [k for k in range(1, (L + 1) // 2) if (2 * k) % L] + ([L // 2] if L % 2 == 0 else [])
    for d in range(1, maxd + 1):
        for pairs in combinations_with_replacement(half, d):
            aug = sorted(list(a) + [x for k in pairs for x in (k, (L - k) % L)])
            cert = ce.partition_blocks(aug, L, U, c0, memo)
            if cert is not None:
                return pairs, cert
    return None

def run(e, depth, only_ms=None):
    import re
    done = set()
    try:
        for ln in open(LOG):
            mm = re.match(r"RESULT (\d+) (\([\d, ]+\)) (\d+) ", ln)
            if mm:
                done.add((int(mm.group(1)), tuple(int(x) for x in re.findall(r"\d+", mm.group(2))), int(mm.group(3))))
    except FileNotFoundError:
        pass
    say(f"=== LIFT SWEEP e={e} depth<={depth} ({time.strftime('%F %T')}) ===")
    for m, b in TARGETS:
        if only_ms and m not in only_ms:
            continue
        if (m, b, e) in done:
            say(f"RESULT-SKIP {m} {b} {e} (already done)"); continue
        L = e * m
        lifted = tuple(sorted((e * x) % L for x in b))
        U, S2, std = level_ctx(L)
        if not ce.grade_ok(lifted, L, 3, U):
            say(f"RESULT {m} {b} {e} SANITY-FAIL lifted={lifted}"); continue
        c0 = ce.Closed0(L, U, std, S2)
        memo = {}
        t0 = time.time()
        d = ce.closes(lifted, L, U, c0, memo, max_pairs=depth)
        if d is None:
            say(f"RESULT {m} {b} {e} NO-FIRE depth<={depth} lifted={lifted}@{L}  [{time.time()-t0:.0f}s]")
        else:
            pairs, cert = extract_cert(lifted, L, U, c0, memo, maxd=d)
            say(f"RESULT {m} {b} {e} *** FIRE depth={d} *** lifted={lifted}@{L}  [{time.time()-t0:.0f}s]")
            say(f"  pairs={[(k, (L-k)%L) for k in pairs]}")
            for kind, blk in cert:
                extra = ""
                if kind == "G3closed":
                    reasons = []
                    if ce.decomposable(blk, L): reasons.append("decomposable")
                    if ce.canon(blk, L, U) in std: reasons.append("standard")
                    if ce.splittable(tuple(blk), L): reasons.append("*-split")
                    if ce.quasi(tuple(blk), L, S2): reasons.append("quasi")
                    extra = f"  via={reasons}"
                say(f"   {kind}: {blk}{extra}")
    say(f"=== SWEEP e={e} DONE ===")

if __name__ == "__main__":
    e = int(sys.argv[1]); depth = int(sys.argv[2])
    only = [int(x) for x in sys.argv[3:]] or None
    run(e, depth, only)


==> anc/code/l4/obstruction105.py <==
"""Route C (agentC105) — EXACT field-of-definition obstruction engine, ported to (m, p, class).

INDEPENDENT port of the §76 exact Jacobi-sum DP (code/l4/exact_jacobi_certificate.py) to arbitrary
parameters (m, p, class a).  This is Route C of a 3-route parallel race on the two OPEN Hodge classes
of the Fermat fourfold X_105^4; Route A computes related quantities by an independent implementation
(no coordination — the cross-check happens at the coordinator level).

OBJECT (mirrors the m=33 engine's normalization exactly):
    For a class a = (a_1,...,a_6), a_i in (Z/m)^*-graded, and a split prime p == 1 (mod m),
    the projective Weil-Jacobi sum
        j(a) := S(a)/(p-1),   S(a) := sum_{v in (F_p^*)^6, sum v == 0} prod_i chi^{a_i}(v_i)  in Z[zeta_m]
    is computed EXACTLY by integer dynamic programming over (partial sum mod p) x (char-exponent mod m).
    The Frobenius scalar acting on the Tate-twisted line V(t*a)(2) is
        u(t*a) := j(t*a)/p^2                     (the "+ prod g / p^3" convention, = the m=33 engine's u')
    an algebraic integer of Z[zeta_m], represented mod Phi_m(x).  (B11: the other sign convention
    negates u; the certified conclusion u != 1 for all t is convention-independent iff additionally
    u != -1 for all t — we certify BOTH.)

CLAIMS certified EXACTLY (no floats in the certificate), for ALL phi(m) units t (Galois x -> x^t):
    (C1) u(t*a) is a root of unity:  u(t*a)^ord == 1 for some ord | (2m), reported per t;
    (C2) u(t*a) != 1  exactly   (the headline obstruction);
    (C2b) u(t*a) != -1 exactly   (so the conclusion is sign-convention-independent);
    (C3) exact closed form of u(t*a) as +/- x^j when it is a signed monomial (root of unity in
         mu_{2m} = {+/- zeta_m^k}), else the full reduced vector.

CALIBRATION (mandatory, B4): reproduce the banked m=33 / p=67 certificate before any m=105 news:
    u(a,67) = 1 + x^11 = 1 + zeta_3 = zeta_6, all 20 conjugates in mu_6, none = +/-1.

Usage:
    python3 obstruction105.py calib                 # m=33 p=67 calibration
    python3 obstruction105.py run <m> <p> <class>   # class in {a1,a2} for m=105, or 'A' for m=33
    python3 obstruction105.py both <m> <p>          # run both m=105 classes at prime p
All receipts are printed AND appended+flushed live to data/l4/obstruction105.log.
"""
import sys
import os
from math import gcd

LOG = __file__.rsplit("/code/", 1)[0] + "/data/l4/obstruction105.log"

# ---- classes ----
CLASSES = {
    (33, "A"): (7, 10, 13, 19, 22, 28),          # the m=33 calibration class (banked §76)
    (105, "a1"): (1, 22, 43, 64, 90, 95),
    (105, "a2"): (3, 24, 50, 66, 85, 87),
}


def log(msg, also_print=True):
    if also_print:
        print(msg)
    with open(LOG, "a") as f:
        f.write(msg + "\n")
        f.flush()


# ---------- cyclotomic polynomial Phi_m via Moebius divisor product ----------
def _polmul(a, b):
    r = [0] * (len(a) + len(b) - 1)
    for i, ai in enumerate(a):
        if ai:
            for j, bj in enumerate(b):
                if bj:
                    r[i + j] += ai * bj
    return r


def _poldiv_exact(num, den):
    num = num[:]
    q = [0] * (len(num) - len(den) + 1)
    for i in range(len(q) - 1, -1, -1):
        c = num[i + len(den) - 1]
        assert c % den[-1] == 0, "non-exact division building Phi_m"
        q[i] = c // den[-1]
        for j, dj in enumerate(den):
            num[i + j] -= q[i] * dj
    assert all(c == 0 for c in num), "nonzero remainder building Phi_m"
    return q


def _mobius(n):
    if n == 1:
        return 1
    res, p, nn = 1, 2, n
    while p * p <= nn:
        if nn % p == 0:
            nn //= p
            if nn % p == 0:
                return 0
            res = -res
        p += 1
    if nn > 1:
        res = -res
    return res


def _divisors(n):
    ds = []
    i = 1
    while i * i <= n:
        if n % i == 0:
            ds.append(i)
            if i != n // i:
                ds.append(n // i)
        i += 1
    return sorted(ds)


def cyclotomic_poly(m):
    """Phi_m(x) = prod_{d|m} (x^d - 1)^{mu(m/d)}, computed by exact polynomial division.
    Returns coefficient list, index 0 = constant term, length phi(m)+1."""
    def xd(d):
        v = [0] * (d + 1)
        v[0] = -1
        v[d] = 1
        return v
    num = [1]
    den = [1]
    for d in _divisors(m):
        mu = _mobius(m // d)
        if mu == 1:
            num = _polmul(num, xd(d))
        elif mu == -1:
            den = _polmul(den, xd(d))
    phi = _poldiv_exact(num, den)
    # normalise trailing zeros away (shouldn't be any) and assert monic
    while len(phi) > 1 and phi[-1] == 0:
        phi.pop()
    assert phi[-1] == 1, "Phi_m not monic"
    return phi


# ---------- reduction mod Phi_m ----------
def make_reducer(m):
    phi = cyclotomic_poly(m)
    deg = len(phi) - 1  # = phi(m)

    def reduce_mod_phi(vec):
        """vec: integer coeff list (any length, coeff of x^i). Reduce mod Phi_m, return length-deg list."""
        v = vec[:]
        for i in range(len(v) - 1, deg - 1, -1):
            c = v[i]
            if c:
                # subtract c * x^{i-deg} * phi
                base = i - deg
                for j in range(deg + 1):
                    v[base + j] -= c * phi[j]
        out = v[:deg]
        if len(out) < deg:
            out = out + [0] * (deg - len(out))
        return out

    return reduce_mod_phi, deg, phi


# ---------- exact Jacobi sum via integer DP ----------
def prim_root(p):
    for g in range(2, p):
        seen, x = set(), 1
        for _ in range(p - 1):
            x = x * g % p
            seen.add(x)
        if len(seen) == p - 1:
            return g
    raise RuntimeError("no primitive root found")


def jacobi_exact(alpha, p, m):
    """S(alpha) = sum_{v_1..v_6 in F_p^*, sum v == 0} prod chi^{alpha_i}(v_i), returned as an integer
    exponent-vector of length m (coeff of x^e in Z[x]/(x^m - 1)); chi = the char sending prim-root g -> zeta_m.
    DP over (partial sum mod p) with per-cell length-m exponent-count vectors. Exact integers only.
    Uses the standard prune (skip empty rows) and pre-tabulated exponent shifts."""
    g = prim_root(p)
    ind = [0] * p           # discrete log base g: ind[v] for v in 1..p-1
    x = 1
    for k in range(p - 1):
        ind[x] = k
        x = x * g % p
    # precompute, for each character exponent a_i, the map v -> shift = (a_i * ind[v]) mod m
    dp = [None] * p         # dp[s] = length-m list or None
    dp[0] = [0] * m
    dp[0][0] = 1
    for ai in alpha:
        # precompute shift[v] for v in 1..p-1
        shift = [0] * p
        for v in range(1, p):
            shift[v] = (ai * ind[v]) % m
        ndp = [None] * p
        for s in range(p):
            row = dp[s]
            if row is None:
                continue
            # any nonzero?
            for v in range(1, p):
                t = s + v
                if t >= p:
                    t -= p
                sh = shift[v]
                nrow = ndp[t]
                if nrow is None:
                    nrow = [0] * m
                    ndp[t] = nrow
                # add row shifted by sh (mod m) into nrow
                # nrow[(e+sh)%m] += row[e]
                if sh == 0:
                    for e in range(m):
                        c = row[e]
                        if c:
                            nrow[e] += c
                else:
                    ms = m - sh
                    for e in range(m):
                        c = row[e]
                        if c:
                            ee = e + sh
                            if ee >= m:
                                ee -= m
                            nrow[ee] += c
        dp = ndp
    res = dp[0]
    if res is None:
        return [0] * m
    return res


def conj(vec_m, t, m):
    """Galois x -> x^t on a length-m exponent vector."""
    out = [0] * m
    for e, c in enumerate(vec_m):
        if c:
            out[(e * t) % m] += c
    return out


# ---------- root-of-unity / monomial analysis ----------
def mul_mod(a, b, m, reduce_mod_phi):
    """(a*b) in Z[x]/(x^m-1) then reduced mod Phi_m. a,b are length-deg reduced vectors (or length<=m)."""
    r = [0] * m
    for i, ai in enumerate(a):
        if ai:
            for j, bj in enumerate(b):
                if bj:
                    r[(i + j) % m] += ai * bj
    return reduce_mod_phi(r)


def order_of_unit(u, m, reduce_mod_phi, deg, maxord=None):
    """If u is a root of unity, return its multiplicative order (dividing 2m); else return None.
    We test powers up to 2m (roots of unity in Q(zeta_m) are exactly {+/- zeta_m^k}, order | 2m)."""
    if maxord is None:
        maxord = 2 * m
    one = [1] + [0] * (deg - 1)
    cur = u[:]
    if cur == one:
        return 1
    for k in range(2, maxord + 1):
        cur = mul_mod(cur, u, m, reduce_mod_phi)
        if cur == one:
            return k
    return None


def as_signed_monomial(u, m, deg):
    """If u == +/- x^j (mod Phi_m) as a reduced vector, return (sign, j); else None.
    A reduced vector of length deg represents sum c_i x^i with i<deg; +x^j for j<deg is trivial,
    but -x^j and x^j for j>=deg reduce to multi-term vectors, so we must test by comparing against
    the reduced form of +/- x^j for all j in 0..m-1."""
    # Build reduced forms of x^j and -x^j for all j, compare.
    # (cheap: deg<=48, m<=105)
    return None  # placeholder; real impl attached below via a closure that has reduce_mod_phi


def make_monomial_tester(m, deg, reduce_mod_phi):
    table = {}   # reduced-tuple -> (sign, j)
    for j in range(m):
        xj = [0] * m
        xj[j] = 1
        red = tuple(reduce_mod_phi(xj))
        table.setdefault(red, ("+", j))
        negred = tuple(reduce_mod_phi([-c for c in [0] * j + [1]]))
        table.setdefault(negred, ("-", j))

    def test(u):
        return table.get(tuple(u), None)

    return test


# ---------- driver ----------
def analyse(m, p, a, label, do_print=True):
    reduce_mod_phi, deg, phi = make_reducer(m)
    mono_test = make_monomial_tester(m, deg, reduce_mod_phi)
    one = [1] + [0] * (deg - 1)
    neg_one = reduce_mod_phi([-1])
    units = [t for t in range(1, m) if gcd(t, m) == 1]

    log(f"\n{'='*78}", do_print)
    log(f"[Route C / agentC105]  m={m}  p={p}  class {label} = {a}", do_print)
    log(f"  p == 1 mod m: {p % m == 1}   good reduction (p ∤ m): {m % p != 0}   deg Phi_{m}={deg}={ 'phi('+str(m)+')' }  #units={len(units)}", do_print)

    S = jacobi_exact(a, p, m)
    pm1 = p - 1
    assert all(c % pm1 == 0 for c in S), "S not divisible by (p-1)!"
    J = [c // pm1 for c in S]   # j(a) in Z[x]/(x^m-1), length m
    nz = [(i, c) for i, c in enumerate(J) if c]
    log(f"  j({label}) mod x^{m}-1: {len(nz)} nonzero coeffs; sample {nz[:4]}{' ...' if len(nz)>4 else ''}", do_print)

    all_ne1 = True
    all_ne_pm1 = True
    orders = {}
    monos = {}
    vals = {}
    for t in units:
        Jt = reduce_mod_phi(conj(J, t, m))
        # divide by p^2 exactly
        assert all(c % (p * p) == 0 for c in Jt), f"j(t*a) not divisible by p^2 at t={t} (label {label})"
        U = [c // (p * p) for c in Jt]      # u(t*a) = j/p^2, reduced mod Phi_m
        c_ne1 = (U != one)
        c_ne_neg1 = (U != neg_one)
        if not c_ne1:
            all_ne1 = False
        if not c_ne_neg1:
            all_ne_pm1 = False
        ordu = order_of_unit(U, m, reduce_mod_phi, deg)
        orders[t] = ordu
        mono = mono_test(U)
        monos[t] = mono
        vals[t] = U
    return {
        "m": m, "p": p, "label": label, "a": a, "deg": deg, "units": units,
        "J": J, "vals": vals, "orders": orders, "monos": monos,
        "all_ne1": all_ne1, "all_ne_pm1": all_ne_pm1,
    }


def report(res, do_print=True):
    m, p, label = res["m"], res["p"], res["label"]
    units = res["units"]
    orders, monos, vals = res["orders"], res["monos"], res["vals"]
    # summarize order distribution
    from collections import Counter
    ordc = Counter(orders.values())
    log(f"  order distribution over {len(units)} conjugates: {dict(sorted(ordc.items(), key=lambda kv:(kv[0] is None, kv[0])))}", do_print)
    # which t give u=1 ?
    ones = [t for t in units if vals[t] == ([1] + [0]*(res['deg']-1))]
    neg_ones = [t for t in units if orders[t] == 2 and (monos[t] == ("-", 0))]
    non_ru = [t for t in units if orders[t] is None]
    log(f"  t with u==1 (obstruction VANISHES): {ones if ones else 'NONE'}", do_print)
    log(f"  t with u==-1: {neg_ones if neg_ones else 'NONE'}", do_print)
    if non_ru:
        log(f"  t where u is NOT a root of unity (order None): {non_ru}", do_print)
    # value table: show t=1 and a few conjugates, in monomial form where possible
    def fmt(t):
        mo = monos[t]
        if mo is not None:
            sgn, j = mo
            return f"{sgn}x^{j}(ord {orders[t]})"
        return f"[vec ord {orders[t]}]"
    sample_ts = units[:8]
    log(f"  u values (sample): " + ", ".join(f"t={t}:{fmt(t)}" for t in sample_ts), do_print)
    # full monomial exponent table (compact)
    mono_summary = {}
    for t in units:
        mo = monos[t]
        key = (mo[0], "x^%d" % mo[1]) if mo is not None else ("vec", "")
        mono_summary.setdefault(f"{mo[0]}x^{mo[1]}" if mo is not None else "vec", []).append(t)
    log(f"  monomial classes: { {k: len(v) for k,v in sorted(mono_summary.items())} }", do_print)
    verdict = "ALL 48 conjugates u != 1" if (m == 105 and res["all_ne1"]) else (
        f"ALL {len(units)} conjugates u != 1" if res["all_ne1"] else "SOME conjugate has u == 1 (VANISHING)")
    log(f"  >>> VERDICT [{label}]: {verdict};  u != -1 for all t: {res['all_ne_pm1']}  <<<", do_print)
    # sign-convention certificate line
    if res["all_ne1"] and res["all_ne_pm1"]:
        log(f"      SIGN-CONVENTION CERTIFICATE: u ∉ {{+1,-1}} for all {len(units)} conjugates ⟹ under EITHER", do_print)
        log(f"      Jacobi-sum sign convention (u or -u), the Frobenius scalar on V(t·a)(2) is ≠ 1. [EXACT]", do_print)
    elif res["all_ne1"] and not res["all_ne_pm1"]:
        log(f"      NOTE: u != 1 for all t but u == -1 for some t; the '+' convention still gives ≠1 everywhere,", do_print)
        log(f"      but the '-' convention would map those to +1 — so the obstruction is CONVENTION-DEPENDENT there.", do_print)
    return res


if __name__ == "__main__":
    mode = sys.argv[1] if len(sys.argv) > 1 else "calib"
    if mode == "calib":
        log(f"\n########## CALIBRATION (B4): reproduce banked m=33 / p=67 §76 certificate ##########")
        res = analyse(33, 67, CLASSES[(33, "A")], "A")
        report(res)
        # explicit closed-form check: u(1) should equal 1 + x^11 = 1 + zeta_3 = zeta_6
        reduce_mod_phi, deg, phi = make_reducer(33)
        u1 = res["vals"][1]
        target = reduce_mod_phi([1] + [0]*10 + [1])   # 1 + x^11
        log(f"  CALIB closed form: u(a,67) == 1 + x^11 (= 1+zeta_3 = zeta_6): {u1 == target}   [expected True]")
        log(f"  CALIB order of u(a,67): {res['orders'][1]}   [expected 6]")
        ok = (res["all_ne1"] and res["all_ne_pm1"] and u1 == target and res["orders"][1] == 6)
        log(f"  ########## CALIBRATION {'PASS' if ok else 'FAIL'} ##########")
    elif mode == "run":
        m = int(sys.argv[2]); p = int(sys.argv[3]); lab = sys.argv[4]
        res = analyse(m, p, CLASSES[(m, lab)], lab)
        report(res)
    elif mode == "both":
        m = int(sys.argv[2]); p = int(sys.argv[3])
        for lab in ("a1", "a2"):
            res = analyse(m, p, CLASSES[(m, lab)], lab)
            report(res)
    else:
        print("unknown mode", mode)


==> anc/code/l4/predicates33_depth3.py <==
"""Depth-3 closure predicate at m=33 (§79 follow-up; the last cheap shot at the survivor).

Predicate: exists <=3 vanishing pairs P such that a (+) P partitions into zero-sum blocks,
each certifying:
  size-2 : vanishing pair {x, m-x}                       [Aoki Thm 1-1 / D-class]
  size-4 : grade-2 Hodge quadruple (forall-t == 2m)      [Lefschetz (1,1) on X^2]
  size-6 : grade-3 Hodge sextuple (forall-t == 3m) AND closed_0
           (decomposable / quasi [da Silva] / 3+3-split [§75]; standard = none at 5∤33)
Fire => claim(a) via Aoki Thm 1-4(i) joins + 1-4(ii) cancellation of delta in D^{2#P-2}
(same chain as §79). O7 gates mandatory: zero-sum alone certifies NOTHING.

Calibration (B4): the m=45 target must FIRE at depth 2 (the §79 certificate) before m=33 runs.
Usage: python3 predicates33_depth3.py            (calibration + m=33 depth 3)
"""
import sys, time
from itertools import combinations_with_replacement, combinations
from collections import Counter
from math import gcd
import importlib.util as _ilu, os as _os

_here = _os.path.dirname(_os.path.abspath(__file__))
_spec = _ilu.spec_from_file_location("census_scan_v2", _os.path.join(_here, "census_scan_v2.py"))
_v2 = _ilu.module_from_spec(_spec); _spec.loader.exec_module(_v2)

LOG = _here.rsplit('/code/', 1)[0] + '/data/l4/predicates33_depth3.log'
logf = open(LOG, 'a')
def say(s):
    print(s); logf.write(s + "\n"); logf.flush()

def units(m): return [t for t in range(1, m) if gcd(t, m) == 1]

def grade_ok(c, m, g, U):
    return all(x % m for x in c) and all(sum((t * x) % m for x in c) == g * m for t in U)

class Closed6:
    """closed_0 test for grade-3 sextuples at level m: decomposable / STANDARD (AP-5, 5|m) /
    quasi [da Silva] / 3+3-split [§75]. (Standard is empty at 5∤33 but load-bearing for the
    m=45 calibration — omitting it was the first run's calibration-caught bug.)"""
    def __init__(self, m, U):
        self.m, self.U = m, U
        self.S2 = _v2.hodge_multisets(m, 4, 2)      # grade-2 quadruples (multiset tuples)
        self.std = _v2.standard_grade3(m, U)        # canonical reps of AP-5 standards
        self.memo = {}
    def __call__(self, c):
        c = tuple(sorted(x % self.m for x in c))
        if c in self.memo: return self.memo[c]
        m = self.m
        r = (_v2.has_pair(c, m) or _v2.canon(c, m, self.U) in self.std
             or _v2.splittable(c, m) or _v2.quasi(c, m, self.S2))
        self.memo[c] = r
        return r

def partitions_into_blocks(elems, m, U, closed6, memo_g2):
    """Yield one certifying partition of the sorted element list (or None). Blocks: 2/4/6."""
    n = len(elems)
    if n == 0:
        return []
    first = elems[0]
    rest = elems[1:]
    # size-2: pair {first, m-first}
    tgt = (m - first) % m
    if tgt in rest:
        r2 = list(rest); r2.remove(tgt)
        sub = partitions_into_blocks(r2, m, U, closed6, memo_g2)
        if sub is not None:
            return [("PAIR", (first, tgt))] + sub
    # size-4 blocks containing first
    for idx in combinations(range(len(rest)), 3):
        blk = (first,) + tuple(rest[i] for i in idx)
        if sum(blk) % m: continue
        key = tuple(sorted(blk))
        if key not in memo_g2:
            memo_g2[key] = grade_ok(key, m, 2, U)
        if memo_g2[key]:
            r2 = [rest[i] for i in range(len(rest)) if i not in idx]
            sub = partitions_into_blocks(r2, m, U, closed6, memo_g2)
            if sub is not None:
                return [("G2", key)] + sub
    # size-6 blocks containing first
    if n >= 6:
        for idx in combinations(range(len(rest)), 5):
            blk = (first,) + tuple(rest[i] for i in idx)
            if sum(blk) % m: continue
            key = tuple(sorted(blk))
            if grade_ok(key, m, 3, U) and closed6(key):
                r2 = [rest[i] for i in range(len(rest)) if i not in idx]
                sub = partitions_into_blocks(r2, m, U, closed6, memo_g2)
                if sub is not None:
                    return [("G3closed", key)] + sub
    return None

def run(m, a, depth, label):
    U = units(m)
    closed6 = Closed6(m, U)
    memo_g2 = {}
    say(f"=== {label}: m={m} a={a} depth<={depth} (|S2|={len(closed6.S2)}) ===")
    t0 = time.time()
    half = [k for k in range(1, (m + 1) // 2) if (2 * k) % m]
    fired = False
    for d in range(1, depth + 1):
        cnt = 0
        for pairs in combinations_with_replacement(half, d):
            aug = sorted(list(a) + [x for k in pairs for x in (k, m - k)])
            cert = partitions_into_blocks(aug, m, U, closed6, memo_g2)
            cnt += 1
            if cert is not None:
                # reject the trivial re-partition: every added pair a PAIR-block and the
                # remaining blocks exactly {a}? impossible for indecomposable a (a is one
                # 6-block only if closed_0(a)) — but print and check by eye anyway.
                say(f"FIRE d={d} pairs={[(k, m-k) for k in pairs]}")
                for kind, blk in cert:
                    say(f"   {kind}: {blk}")
                fired = True
        say(f"  depth {d}: {cnt} augmentations exhausted, fired={fired}  [{time.time()-t0:.1f}s]")
        if fired: break
    if not fired:
        say(f"  NO-FIRE through depth {depth} (exhaustive). [{time.time()-t0:.1f}s]")
    say(f"=== {label} DONE ===")
    return fired

if __name__ == "__main__":
    # B4 calibration: m=45 target must fire (depth 2, §79 certificate)
    ok = run(45, (1, 19, 20, 28, 30, 37), 2, "CALIB-m45-mustfire")
    if not ok:
        say("CALIBRATION FAILED — engine untrusted, aborting m=33 run.")
        sys.exit(1)
    # negative calibration: m=33 depth 2 must NOT fire (agentB105 exhaustive result)
    ok33d2 = run(33, (1, 4, 16, 22, 25, 31), 2, "CALIB-m33-d2-mustnotfire")
    if ok33d2:
        say("CALIBRATION ANOMALY: m=33 fired at depth 2 — contradicts §79 exhaustive no-fire; STOP, audit.")
        sys.exit(2)
    # the run: m=33 depth 3
    run(33, (1, 4, 16, 22, 25, 31), 3, "TARGET-m33-d3")


==> anc/code/l4/s_lattice.py <==
"""s_lattice — the S_m-lattice membership test + certificate extractor (§§92–93 instrument).

Decides EXACTLY whether a Hodge class is reachable by Aoki's standard calculus:
u(a) ∈ S_m = Z-span{u(σ_{p,·}), u(D_m)}  ⟹  (negation-closure conversion + Lemma 4.1(iii),
Aoki CMUSP 49 (2000), unconditional in m)  V(a) is ALGEBRAIC.
u(a) ∉ S_m  ⟹  a is a GAP class (2u ∈ S_m always, Yamamoto 2-torsion) — beyond the standard
calculus by lattice obstruction; partition/monoid engines (census v3) cannot close it directly.

Catches negative-coefficient certificates invisible to all §§75–90 partition engines
(precedents: P1@210 closed with a ±1×40-generator certificate §93; 168#1's coset ≡ 6ξ₂₈ §92).

Usage: python3 s_lattice.py <m> <a0,...,a5>     (runs calibration first, then the test;
                                                 prints certificate if member)
Core (gens_S, vec, hnf_membership_builder) = referee-audited implementation (s_lattice_core.py,
provenance: §92 Opus audit; independent Sol reimplementation agreed on all nine ≤250 classes).
"""
import sys, os, json, time
import importlib.util as ilu

HERE = os.path.dirname(os.path.abspath(__file__))
import io
_buf, _old = io.StringIO(), sys.stdout
sys.stdout = _buf   # core module runs a self-demo on import (m=21/28 calibration)
_s = ilu.spec_from_file_location('core', os.path.join(HERE, 's_lattice_core.py'))
core = ilu.module_from_spec(_s); _s.loader.exec_module(core)
sys.stdout = _old
CORE_DEMO = _buf.getvalue()


def certificate(m, a, vec_override=None):
    """Return (in_S, coeffs or None). Independent echelon reduction with coefficient tracking.
    vec_override: decide membership of an explicit exponent vector (e.g. 2u) instead of vec(a)."""
    G = core.gens_S(m)
    u = vec_override if vec_override is not None else core.vec(m, list(a))
    n = m - 1
    rows = [G[i][:] + [1 if j == i else 0 for j in range(len(G))] for i in range(len(G))]
    r0 = 0
    for c in range(n):
        while True:
            idxs = [i for i in range(r0, len(rows)) if rows[i][c] != 0]
            if not idxs:
                break
            i0 = min(idxs, key=lambda i: abs(rows[i][c]))
            rows[r0], rows[i0] = rows[i0], rows[r0]
            done = True
            for i in range(r0 + 1, len(rows)):
                if rows[i][c]:
                    q = rows[i][c] // rows[r0][c]
                    rows[i] = [x - q * y for x, y in zip(rows[i], rows[r0])]
                    if rows[i][c]:
                        done = False
            if done:
                r0 += 1
                break
    coef = [0] * len(G)
    v = u[:]
    for r in rows[:r0]:
        pc = next(c for c in range(n) if r[c] != 0)
        if v[pc] == 0:
            continue
        if v[pc] % r[pc] != 0:
            return False, None
        q = v[pc] // r[pc]
        v = [x - q * y for x, y in zip(v, r[:n])]
        coef = [cc + q * rc for cc, rc in zip(coef, r[n:])]
    if any(v):
        return False, None
    # re-verify from scratch
    chk = [0] * n
    for i, c in enumerate(coef):
        if c:
            chk = [x + c * y for x, y in zip(chk, G[i])]
    assert chk == u, "certificate re-verification failed"
    return True, {i: c for i, c in enumerate(coef) if c}


def calibrate():
    ok = True
    in_s, cert = certificate(210, (1, 79, 109, 121, 151, 169))
    print(f"CALIB P1@210 (must be IN, ±1 cert): {'IN, %d gens, coeffs %s' % (len(cert), sorted(set(cert.values()))) if in_s else 'OUT'}")
    ok &= in_s and set(cert.values()) <= {1, -1}
    in_s, _ = certificate(168, (1, 25, 79, 121, 127, 151))
    print(f"CALIB 168#1 (must be OUT/gap): {'IN' if in_s else 'OUT'}"); ok &= not in_s
    in_s, _ = certificate(70, (1, 20, 24, 42, 61, 62))
    print(f"CALIB W70 (must be OUT/gap): {'IN' if in_s else 'OUT'}"); ok &= not in_s
    print(f"CALIBRATION {'PASS' if ok else 'FAIL'}")
    return ok


if __name__ == "__main__":
    if not calibrate():
        sys.exit(1)
    if len(sys.argv) > 2:
        m = int(sys.argv[1]); a = tuple(int(x) for x in sys.argv[2].split(','))
        t0 = time.time()
        in_s, cert = certificate(m, a)
        if in_s:
            print(f"*** u(a) IN S_{m} — STANDARD-CALCULUS ALGEBRAIC (Lemma 4.1(iii)) ***")
            print(f"    certificate: {len(cert)} generators, coeff range "
                  f"[{min(cert.values())},{max(cert.values())}]  [{time.time()-t0:.0f}s]")
        else:
            print(f"u(a) NOT in S_{m} — GAP class (beyond the standard calculus)  [{time.time()-t0:.0f}s]")


==> anc/code/l4/s_lattice_core.py <==
from math import gcd
from fractions import Fraction
from itertools import combinations

def vec(m, entries):
    v=[0]*(m-1)
    for x in entries:
        x%=m
        assert x!=0
        v[x-1]+=1
    return v

def gens_S(m):
    """Generators of the group S_m = <u(sigma_{p,a}), u(D_m)> in Z^{m-1}."""
    G=[]
    # D_m: (a, m-a) for a=1..m-1 (covers (14,14)=2e14 when a=m/2)
    for a in range(1,m):
        G.append(vec(m,[a,m-a]))
    # standard elements
    for p in sorted({q for q in range(2,m) if m%q==0 and all(q%i for i in range(2,int(q**.5)+1))}):
        if p==2:
            if m%2==0:
                for a in range(1,m//2):
                    if (m-2*a)%m==0 or a%m==0 or (a+m//2)%m==0: continue
                    G.append(vec(m,[a, a+m//2, m-2*a, m//2]))
        else:
            for a in range(1,m//p):
                ent=[a+j*(m//p) for j in range(p)]+[m-p*a]
                if any(e%m==0 for e in ent): continue
                G.append(vec(m,ent))
    return G

def hnf_membership_builder(gens):
    """Return a function testing integer-lattice membership via fraction-free
    row reduction; store basis rows in row-echelon (Hermite-like) form over Z."""
    import copy
    n=len(gens[0])
    rows=[r[:] for r in gens]
    # Hermite normal form via integer row ops (column by column)
    basis=[]
    work=rows
    col=0
    mat=[r[:] for r in work]
    # simple HNF: repeatedly pick pivot col
    piv=[]
    r0=0
    for c in range(n):
        # find rows with nonzero entry in col c at or after r0
        idxs=[i for i in range(r0,len(mat)) if mat[i][c]!=0]
        if not idxs: continue
        # gcd-reduce
        while True:
            idxs=[i for i in range(r0,len(mat)) if mat[i][c]!=0]
            if len(idxs)<=1: break
            idxs.sort(key=lambda i: abs(mat[i][c]))
            i0=idxs[0]
            for i in idxs[1:]:
                q=mat[i][c]//mat[i0][c]
                mat[i]=[mat[i][k]-q*mat[i0][k] for k in range(n)]
        idxs=[i for i in range(r0,len(mat)) if mat[i][c]!=0]
        if not idxs: continue
        i0=idxs[0]
        mat[r0],mat[i0]=mat[i0],mat[r0]
        if mat[r0][c]<0: mat[r0]=[-x for x in mat[r0]]
        piv.append(c)
        r0+=1
    mat=mat[:r0]
    def member(v):
        v=v[:]
        ri=0
        for ri,c in enumerate(piv):
            if v[c]!=0:
                if v[c]%mat[ri][c]!=0: return False
                q=v[c]//mat[ri][c]
                v=[v[k]-q*mat[ri][k] for k in range(len(v))]
        return all(x==0 for x in v)
    return member, len(piv)

# ---- m=21 sanity: xi_21 should be OUTSIDE S_21 (gap generator), 2*xi inside
if __name__ != "__main__":
    import os as _os
    _QUIET = _os.environ.get('SLC_QUIET', '1') == '1'
else:
    _QUIET = False
import sys as _sys, io as _io
_saved = _sys.stdout
if _QUIET:
    _sys.stdout = _io.StringIO()
m=21
mem21,rk=hnf_membership_builder(gens_S(21))
xi21=vec(21,[1,4,16,9,15,18])
print(f"m=21 lattice rank {rk}; xi_21 in S_21: {mem21(xi21)} (expect False); 2*xi_21 in S_21: {mem21([2*x for x in xi21])} (expect True)")

# ---- m=28: test candidates
m=28
mem28,rk28=hnf_membership_builder(gens_S(28))
print(f"m=28 lattice rank {rk28}")
for name,ent in [("S u 3S",[1,9,25,3,19,27]),("S u 11S",[1,9,25,11,15,23])]:
    v=vec(28,ent)
    print(f"  {name}: in S_28: {mem28(v)}; 2x in S_28: {mem28([2*x for x in v])}")

# all 136 join classes: how many are OUTSIDE S_28?
U=[t for t in range(1,28) if gcd(t,28)==1]
def isB4(tup,m=28):
    return sum(tup)%m==0 and all(x%m for x in tup) and all(sum((t*x)%m for x in tup)==3*m for t in U)
trips=[t for t in combinations(range(1,28),3) if sum(t)%28==0]
joins=set()
for t1 in trips:
    for t2 in trips:
        tup=tuple(sorted(t1+t2))
        if tup not in joins and isB4(tup):
            joins.add(tup)
outside=[]
for tup in sorted(joins):
    if not mem28(vec(28,list(tup))):
        outside.append(tup)
print(f"join classes in B^4_28: {len(joins)}; OUTSIDE S_28 (gap generators): {len(outside)}")
for t in outside[:12]: print("   gap join:", t)

_sys.stdout = _saved


==> anc/code/l4/survivors_iterate.py <==
"""ITERATED closure on the three even survivors (§85 engine).

Closed_1(block) := pipeline(block) OR block itself closes at depth<=2 with pipeline blocks —
i.e. the §84 fires (and any depth-2-certifiable sextuple) become legitimate G3 blocks. Sound by
the same Aoki 1-4 chain: claim(block) is established first, then used (a two-generation tree of
certificates, each generation = the refereed chain).

Also reports the BOTTLENECK census at depth 3 with Closed_0: partitions where everything works
except one 6-block fails closed_0 — and whether Closed_1 rescues those blocks.

Usage: python3 survivors_iterate.py [m ...]
"""
import sys, time, os, importlib.util as ilu
from itertools import combinations_with_replacement

HERE = os.path.dirname(os.path.abspath(__file__))
_s = ilu.spec_from_file_location('ce', os.path.join(HERE, 'census_even.py'))
ce = ilu.module_from_spec(_s); _s.loader.exec_module(ce)

LOG = HERE.rsplit('/code', 1)[0] + '/data/l4/survivors_iterate.log'
logf = open(LOG, 'a')
def say(s):
    print(s, flush=True); logf.write(s + "\n"); logf.flush()

SURV = [(54, (1, 7, 19, 36, 49, 50)), (70, (1, 20, 24, 42, 61, 62)), (90, (1, 23, 38, 55, 74, 79))]

def run(m, a):
    U = ce.units(m)
    S2 = ce.hodge_multisets(m, 4, 2)
    std = ce.standard_grade3(m, U)
    c0 = ce.Closed0(m, U, std, S2)
    memo_g2 = {}
    memo_c1 = {}
    stats = {'c1_tests': 0, 'c1_hits': 0}

    def closed1(c):
        key = ce.canon(c, m, U)
        if key in memo_c1:
            return memo_c1[key]
        r = c0(key)
        if not r:
            stats['c1_tests'] += 1
            d = ce.closes(key, m, U, c0, memo_g2, max_pairs=2)
            r = d is not None
            if r: stats['c1_hits'] += 1
        memo_c1[key] = r
        return r

    say(f"=== m={m} a={a} ITERATED closure (Closed_1 blocks), depth<=3 ===")
    t0 = time.time()
    half = [k for k in range(1, (m + 1) // 2) if (2 * k) % m] + [m // 2]
    fired = None
    for D in (1, 2, 3):
        for pairs in combinations_with_replacement(half, D):
            aug = sorted(list(a) + [x for k in pairs for x in (k, (m - k) % m)])
            cert = ce.partition_blocks(aug, m, U, closed1, memo_g2)
            if cert is not None:
                fired = (D, pairs, cert)
                break
        if fired: break
        say(f"  depth {D}: exhausted, no fire  [{time.time()-t0:.0f}s; c1 rescue-tests {stats['c1_tests']}, hits {stats['c1_hits']}]")
    if fired:
        D, pairs, cert = fired
        say(f"*** FIRE (iterated) depth={D} pairs={[(k,(m-k)%m) for k in pairs]} ***")
        for kind, blk in cert:
            if kind == "G3closed":
                via = 'pipeline' if c0(ce.canon(blk, m, U)) else 'GEN-2 (own depth<=2 certificate)'
                say(f"   {kind}: {blk}  via={via}")
                if via.startswith('GEN-2'):
                    # print the block's own certificate for the receipt chain
                    for pp in combinations_with_replacement(half, 1):
                        pass
            else:
                say(f"   {kind}: {blk}")
    else:
        say(f"NO-FIRE (iterated) through depth 3.  [{time.time()-t0:.0f}s; c1 rescue-tests {stats['c1_tests']}, hits {stats['c1_hits']}]")
    say(f"=== m={m} DONE ===")

if __name__ == "__main__":
    only = [int(x) for x in sys.argv[1:]] or None
    for m, a in SURV:
        if only and m not in only: continue
        run(m, a)


==> anc/data/l4/CLOSED_LEDGER.tsv <==
# CLOSED LEDGER — deep closures beyond the base pipeline (decomposable/standard/quasi/*-split recomputable, not listed)
# m	class	route	provenance
39	(1,7,16,22,34,37)	*-split	§75
39	(1,14,16,22,29,35)	*-split	§75
45	(1,19,20,28,30,37)	two-pair-standard	§79
105	(3,24,50,66,85,87)	two-pair-standard	§79
105	(1,22,43,64,90,95)	two-pair-standard	§79
33	(1,4,16,22,25,31)	level-lift-66+descent	§83
54	(1,7,24,38,41,51)	depth-3 6+6	§84
54	(1,7,36,38,39,41)	depth-3 6+6	§84
66	(1,8,23,52,54,60)	depth-3 6+6	§84
66	(1,25,31,37,49,55)	depth-3 6+6 (33,33)	§84
70	(1,6,43,45,57,58)	depth-3 6+6 std	§84
72	(1,10,37,50,54,64)	depth-3 6+6	§84
72	(1,26,37,40,54,58)	depth-3 6+6	§84
78	(1,12,43,55,60,63)	depth-3 6+6	§84
78	(1,20,43,45,62,63)	depth-3 6+6	§84
78	(1,28,42,45,54,64)	depth-3 6+6 (39,39)	§84
90	(1,8,26,62,85,88)	depth-3 6+6 std	§84
90	(1,38,46,55,56,74)	depth-3 6+6 std	§84
102	(1,14,16,82,93,100)	depth-3 6+6	§84
102	(1,16,28,62,99,100)	depth-3 6+6	§84
102	(1,40,52,69,70,74)	depth-3 6+6	§84
102	(1,46,52,57,70,80)	depth-3 6+6	§84
108	(1,44,55,58,82,84)	depth-3 6+6	§84
50	(1,7,27,30,41,44)	depth-4 4+6+4 std	§84
54	(1,7,19,36,49,50)	iterated-d3 gen-2 (+direct d5)	§85
90	(1,23,38,55,74,79)	iterated-d3 gen-2 (45,45)	§85
114	(1,44,60,77,78,82)	iterated-d2 gen-2	§85
138	(1,22,57,63,135,136)	iterated-d2 gen-2	§85
138	(1,70,75,81,93,94)	iterated-d2 gen-2 (69,69)	§85
140	(1,58,71,86,90,114)	iterated-d2 gen-2 (70,70)	§85
150	(1,39,66,101,120,123)	iterated-d3 gen-2	§85
156	(1,79,84,90,106,108)	iterated-d2 gen-2 (78,78)	§86
156	(2,45,84,106,108,123)	iterated-d2 gen-2	§86
168	(1,27,87,113,126,150)	iterated-d2 gen-2	§86
168	(1, 25, 79, 121, 127, 151)	aoki2000-thm0.1i-gap-coset-6xi28	§92
210	(1, 79, 109, 121, 151, 169)	s-lattice-certificate-lemma4.1iii	§93
210	(1,43,44,169,185,188)	depth-3 6+6 [pairs (5,205),(83,127),(85,125) -> (1,43,85,127,169,205)+(5,44,83,125,185,188)]	§216
210	(2,82,111,141,142,152)	depth-3 6+6 [pairs (6,204),(36,174),(105,105) -> (2,36,105,141,142,204)+(6,82,105,111,152,174)]	§216


==> anc/data/l4/P1_certificate.json <==
{"m": 210, "class": [1, 79, 109, 121, 151, 169], "coeffs": {"6": -1, "7": -1, "11": 1, "20": -1, "26": -1, "27": -1, "28": -1, "35": 1, "40": 1, "41": 1, "60": -1, "65": 1, "73": 1, "75": -1, "76": -1, "77": -1, "81": 1, "83": 1, "90": -1, "95": 1, "104": -1, "212": 1, "217": -1, "222": 1, "229": 1, "235": 1, "236": 1, "237": 1, "239": -1, "249": -1, "250": -1, "316": -1, "318": 1, "319": 1, "320": 1, "321": 1, "324": -1, "326": -1, "423": 1, "428": -1}, "n_gens": 452}

==> anc/data/l4/bruteforce_odd_receipt.txt <==
=== BRUTE-FORCE (THIRD METHOD) CENSUS RECEIPT — all 61 census levels 21 <= m <= 143 (m != 23) ===
Generated 2026-07-28 on Apple M4 Max / 36 GB / macOS 15.7 / Python 3.13.13 by
    python3 code/l4/census_bruteforce.py <m>
run level by level (7-way parallel); ~1 h wall clock in total, peak RSS ~3.2 GB at the top
levels. Method: direct exhaustive enumeration of every sorted zero-sum sextuple of nonzero
residues (the five smallest entries enumerated with combinations_with_replacement, the sixth
forced by the zero-sum condition), Hodge grade-3 tested over ALL units, canonized by the minimum
sorted Galois conjugate. NO meet-in-the-middle, NO profile buckets, NO code shared with
census_scan_v2.py (the engine) or census_independent.py (the second implementation).
Each line asserts, against data/l4/census_level_summaries.json, BOTH the representative count and
the canonical SHA-256 of the sorted representative list, and prints the digest IN FULL, so this
log is itself an archival certificate; the script exits nonzero on any mismatch.
This is the artifact behind the paper's "third method ... every census level m <= 143".
Runner step 14 re-executes the levels m <= 45 live on every invocation.

m=21: brute force reproduces the census — 64 orbits, sha256 8e050471385fd2cf7c53c1a53bfb2180f0c0ea29716f264c2e97ad3337443493 MATCH
m=25: brute force reproduces the census — 39 orbits, sha256 1afb5fd5c2e1af113ee39e5807e379bff8ddb13e00a6e035794446a4d3f65cb1 MATCH
m=27: brute force reproduces the census — 68 orbits, sha256 b528d9bff3b5688c7f2d44fec8b3b7f6c171b1c57a609ef0239231b102265cb2 MATCH
m=29: brute force reproduces the census — 40 orbits, sha256 08a954cc48eecdc79e41427bb60f773a11d05a2edb77370d79f8c4277b879a28 MATCH
m=31: brute force reproduces the census — 46 orbits, sha256 b11e62cd768fd050aef50b86e5b12ae4dc61d88a9aec5c7dbb3f811e0c55875d MATCH
m=33: brute force reproduces the census — 104 orbits, sha256 d5ceaa95a64b2533677b791172dec62697cc6fd072ee202548c142a4d4b34902 MATCH
m=35: brute force reproduces the census — 92 orbits, sha256 1bc625b8ffd4e2a41f484c23c028c98cce31654275b0fd96af8d717ba6872583 MATCH
m=37: brute force reproduces the census — 64 orbits, sha256 0b47632b8c6bd3c6bb3710bd849435d9833fe99e5588e4cb2b23fcb506bdeafb MATCH
m=39: brute force reproduces the census — 140 orbits, sha256 46bb9e70c3570d7614dd43ee8112e317bcbce40b0c4b3a90068030ba593b7fe7 MATCH
m=41: brute force reproduces the census — 77 orbits, sha256 7acdc0618e16110c564fa81d1786e04f6007ebbd27a8f29883e5a11dc198649f MATCH
m=43: brute force reproduces the census — 85 orbits, sha256 b0ab265946804d0632960df609f5ca168c4c1f943be315e0474e6ac484fa8d1a MATCH
m=45: brute force reproduces the census — 245 orbits, sha256 86a4e3913f61d02be30dd3ffafcce496f6e6adf9d643854c8a9523a138b82d00 MATCH
m=47: brute force reproduces the census — 100 orbits, sha256 b9e8f16c497b8b6a505c7075e9c65c69369a299a2d117ae72db2ab3b59f3600d MATCH
m=49: brute force reproduces the census — 128 orbits, sha256 f59b639e99dedf77069c9867666d6f1fe2f5c334fea9a590c6a4a42e6e39ec35 MATCH
m=51: brute force reproduces the census — 217 orbits, sha256 143264e8a663dec2fcea0883f28a968158380ddc5a9789e6c4db86d8548858f5 MATCH
m=53: brute force reproduces the census — 126 orbits, sha256 51f9377cdc68a24e976e8e186b617682b570734fd426786d421ee9782d4d94c0 MATCH
m=55: brute force reproduces the census — 197 orbits, sha256 cead5862ebe9a7219efe150f6b554e528706cbe7ed330acd127c786c113038f1 MATCH
m=57: brute force reproduces the census — 265 orbits, sha256 0608955f6e3cfb1ca3e9729140b50e1f843a652f854b15d7acdc4c04e80c3862 MATCH
m=59: brute force reproduces the census — 155 orbits, sha256 a2ce64a3e14c694059107b3346d8c6dca0fb46f7c7109e6985cf76f3a8df64da MATCH
m=61: brute force reproduces the census — 166 orbits, sha256 c5affc25723cd00403d0c45ed3ca7c18d7426d629e2b5641415098657c3fc0ba MATCH
m=63: brute force reproduces the census — 407 orbits, sha256 6f1da3c01043248a3f373968fa075c406e6d3986a544d070615066eb3ac0d5cc MATCH
m=65: brute force reproduces the census — 268 orbits, sha256 e004dffe9bb3c9c4e64f2b8b93205994618d4c99f279c24ebca48b76382c0e6d MATCH
m=67: brute force reproduces the census — 199 orbits, sha256 bb14e132146f76a54c6d4fbb267524bf16fc5624fc8aa0e1d3c3d4b2467cb594 MATCH
m=69: brute force reproduces the census — 372 orbits, sha256 5a261d955745221e6e7626dbc822b1af461278281ea15443e5292c186f3162fb MATCH
m=71: brute force reproduces the census — 222 orbits, sha256 c11517a62b086b86f0699b792a5b18f345b8eb6ecabae6e8f83454bd6cd1f3c6 MATCH
m=73: brute force reproduces the census — 235 orbits, sha256 ade33a938fad081be7dbd7d629e15a6bd2ae078a3365bbc82f26e0d1d0db85b9 MATCH
m=75: brute force reproduces the census — 561 orbits, sha256 7dab9820d50f5010818d177ef02119a162b3dfb708d8b78a047c04bbe61a922d MATCH
m=77: brute force reproduces the census — 346 orbits, sha256 38a3b8139fae885569319ec371dec0a736d488e05e2250f37867321a175c4dc8 MATCH
m=79: brute force reproduces the census — 274 orbits, sha256 26b28312f4cf8a5a0ca567245e784d3014acda37d5646501f79c837e36c8e13a MATCH
m=81: brute force reproduces the census — 504 orbits, sha256 60700696e7e4d73c2e166a831b84395f8a8f4e8fc31243db2d30d1257b29d97c MATCH
m=83: brute force reproduces the census — 301 orbits, sha256 eb1ae59ad87def18fbc4339bbe470031043596974da36e34cbdeb5340ab894d4 MATCH
m=85: brute force reproduces the census — 437 orbits, sha256 84bec170c884a308094920506a853c484b34de888552e816eb96485084ffa8b7 MATCH
m=87: brute force reproduces the census — 570 orbits, sha256 23d9034ba142b9738c5c21ad22ae6331594de7eec08697be1feb310508c73c11 MATCH
m=89: brute force reproduces the census — 345 orbits, sha256 b4733f354d59e8aa307b531bb66e5ea10c5aebd8fbb6e757494716034f03aee8 MATCH
m=91: brute force reproduces the census — 473 orbits, sha256 be66ddee387a7c8253ae58dd280d5fd90016d46ade6d35c26500b6470a6dcd84 MATCH
m=93: brute force reproduces the census — 646 orbits, sha256 a66b1a256833ae37d6ac0327978a8977512b474fdb0c312a7ae7b6fe7ac203d4 MATCH
m=95: brute force reproduces the census — 539 orbits, sha256 b13761fd1b3d07af326fcc645b551dd03eccf71c2bed0957e683268aedd3f881 MATCH
m=97: brute force reproduces the census — 409 orbits, sha256 6316ea7507f726052354937db1ac061a39a29e47bd6cc4ddea58ab710cdfde77 MATCH
m=99: brute force reproduces the census — 825 orbits, sha256 0d686af402797f1ba74ba974e746ee9fb6bf1bb5dda02b08c49207cdd544e9e8 MATCH
m=101: brute force reproduces the census — 442 orbits, sha256 57dbf2d83ff7794619a151c05d7e727bcb79255c22a3c1b23369a577a7ff762f MATCH
m=103: brute force reproduces the census — 460 orbits, sha256 7d40511094e2db9aed502d0cc79e6b9ad4ee62a6c015d2692f1ea9fe7902e029 MATCH
m=105: brute force reproduces the census — 1286 orbits, sha256 584345d7f41fd855ad437f122f7646086a095ae8e7ffc9e8faeb726468bf1520 MATCH
m=107: brute force reproduces the census — 495 orbits, sha256 740dbcc844302cd4e64aebb7f95b101fdeb19f8dc28cd71db4241d820d50ef6f MATCH
m=109: brute force reproduces the census — 514 orbits, sha256 e4f7d75c761beadf3a069bacdbdf4904f3c0e4d26d9d994d8a92f1ac55212a3d MATCH
m=111: brute force reproduces the census — 900 orbits, sha256 5c7a638fa53fb18c087f52e75a258f2b0a20d6f4690387afa86497a3c8989d98 MATCH
m=113: brute force reproduces the census — 551 orbits, sha256 f3d943cc54c63951de66eb3fd951a6944471fde8b0cd42e8cd49cdbd6d168c8c MATCH
m=115: brute force reproduces the census — 772 orbits, sha256 cffa40b36ecda3b9e1292c3e24e6d2eefa9f8a8ffb6906b506102d236921e0b7 MATCH
m=117: brute force reproduces the census — 1117 orbits, sha256 5e6cdd3d2651e06f4c191c8c3871f0292534bd7ea69cd180f10e38fa5c5585f1 MATCH
m=119: brute force reproduces the census — 776 orbits, sha256 5dfda05307b7132cf55ee2491cf8c209de881f542a0400f74cf2267e434d8b02 MATCH
m=121: brute force reproduces the census — 694 orbits, sha256 ba56b0ed888312420afa4ca3989cb59f483859021c0fd0c9d7f4dbde807fbd00 MATCH
m=123: brute force reproduces the census — 1091 orbits, sha256 e893f555a8ab6385a3ec46807ed6a9f31caa949c171d76cabb9c5d282019b2b2 MATCH
m=125: brute force reproduces the census — 866 orbits, sha256 d4a54de51c41fd51118390580c74d1d9ad5f66bee1b44d4aa24b5e6f71ef8c0f MATCH
m=127: brute force reproduces the census — 694 orbits, sha256 3a5d54445954dd6b247911e01cbb6d719573aa1bbb9a71542ec13994d724d068 MATCH
m=129: brute force reproduces the census — 1195 orbits, sha256 92d7b3f4b27b9acd5414f2fa8d641ffa0c45bcf1cdf8b6298eeb865e0360b695 MATCH
m=131: brute force reproduces the census — 737 orbits, sha256 ca2a5386ec28895323e26e48533de0afd68e2a6532a3d04d2efc23f02b00983c MATCH
m=133: brute force reproduces the census — 960 orbits, sha256 8437c7884aac063fa68e9e2f9cf5d1e3fdc5e6cd612b97a035e016c80175e21c MATCH
m=135: brute force reproduces the census — 1767 orbits, sha256 a96b03ee34016530513fe6c10edfd7ab618c5ab9c4da91f05becfd200e20f6e3 MATCH
m=137: brute force reproduces the census — 805 orbits, sha256 217d04dcf7ab00814be75b878b25185c3956c3b970bf2a6a32714ae715ca407d MATCH
m=139: brute force reproduces the census — 829 orbits, sha256 947058803301b71c05c80b3b86312cd074e28ae3df75e549e9162af3e00518b4 MATCH
m=141: brute force reproduces the census — 1414 orbits, sha256 b658dc0c3263b004b4ce6152ff06585c03a63247199bd8f351d2953b997f3d4f MATCH
m=143: brute force reproduces the census — 1062 orbits, sha256 0ffdfaaad96c2a07d268032fa4c5ef684c188522c161452e6d7a5da050b8a174 MATCH

ALL 61 LEVELS: counts and full canonical hashes reproduced by direct enumeration — MATCH.


==> anc/data/l4/census_even.log <==
=== CALIBRATION (brute vs engine) 2026-07-28 ===
m=6: brute_reps=14 engine_reps=14 reps_match=True brute_tot=18 decomp_sound=True
m=8: brute_reps=17 engine_reps=17 reps_match=True brute_tot=30 decomp_sound=True
m=10: brute_reps=30 engine_reps=30 reps_match=True brute_tot=79 decomp_sound=True
m=12: brute_reps=79 engine_reps=79 reps_match=True brute_tot=174 decomp_sound=True
m=14: brute_reps=51 engine_reps=51 reps_match=True brute_tot=202 decomp_sound=True
CALIBRATION PASS


==> anc/data/l4/census_level_summaries.json <==
{
 "format": "sha256_reps = SHA-256 of the canonically sorted representative list, one class per line 'a0,a1,...,a5\\n'",
 "levels": [
  {
   "m": 21,
   "n_reps": 64,
   "sha256_reps": "8e050471385fd2cf7c53c1a53bfb2180f0c0ea29716f264c2e97ad3337443493",
   "survivors": [],
   "tallies": {
    "decomposable": 61,
    "quasi": 3
   }
  },
  {
   "m": 25,
   "n_reps": 39,
   "sha256_reps": "1afb5fd5c2e1af113ee39e5807e379bff8ddb13e00a6e035794446a4d3f65cb1",
   "survivors": [],
   "tallies": {
    "decomposable": 38,
    "standard": 1
   }
  },
  {
   "m": 27,
   "n_reps": 68,
   "sha256_reps": "b528d9bff3b5688c7f2d44fec8b3b7f6c171b1c57a609ef0239231b102265cb2",
   "survivors": [],
   "tallies": {
    "decomposable": 67,
    "quasi": 1
   }
  },
  {
   "m": 29,
   "n_reps": 40,
   "sha256_reps": "08a954cc48eecdc79e41427bb60f773a11d05a2edb77370d79f8c4277b879a28",
   "survivors": [],
   "tallies": {
    "decomposable": 40
   }
  },
  {
   "m": 31,
   "n_reps": 46,
   "sha256_reps": "b11e62cd768fd050aef50b86e5b12ae4dc61d88a9aec5c7dbb3f811e0c55875d",
   "survivors": [],
   "tallies": {
    "decomposable": 46
   }
  },
  {
   "m": 33,
   "n_reps": 104,
   "sha256_reps": "d5ceaa95a64b2533677b791172dec62697cc6fd072ee202548c142a4d4b34902",
   "survivors": [
    [
     1,
     4,
     16,
     22,
     25,
     31
    ]
   ],
   "tallies": {
    "decomposable": 102,
    "quasi": 1,
    "survivor": 1
   }
  },
  {
   "m": 35,
   "n_reps": 92,
   "sha256_reps": "1bc625b8ffd4e2a41f484c23c028c98cce31654275b0fd96af8d717ba6872583",
   "survivors": [],
   "tallies": {
    "decomposable": 91,
    "standard": 1
   }
  },
  {
   "m": 37,
   "n_reps": 64,
   "sha256_reps": "0b47632b8c6bd3c6bb3710bd849435d9833fe99e5588e4cb2b23fcb506bdeafb",
   "survivors": [],
   "tallies": {
    "decomposable": 64
   }
  },
  {
   "m": 39,
   "n_reps": 140,
   "sha256_reps": "46bb9e70c3570d7614dd43ee8112e317bcbce40b0c4b3a90068030ba593b7fe7",
   "survivors": [],
   "tallies": {
    "decomposable": 137,
    "quasi": 1,
    "star-split": 2
   }
  },
  {
   "m": 41,
   "n_reps": 77,
   "sha256_reps": "7acdc0618e16110c564fa81d1786e04f6007ebbd27a8f29883e5a11dc198649f",
   "survivors": [],
   "tallies": {
    "decomposable": 77
   }
  },
  {
   "m": 43,
   "n_reps": 85,
   "sha256_reps": "b0ab265946804d0632960df609f5ca168c4c1f943be315e0474e6ac484fa8d1a",
   "survivors": [],
   "tallies": {
    "decomposable": 85
   }
  },
  {
   "m": 45,
   "n_reps": 245,
   "sha256_reps": "86a4e3913f61d02be30dd3ffafcce496f6e6adf9d643854c8a9523a138b82d00",
   "survivors": [
    [
     1,
     19,
     20,
     28,
     30,
     37
    ]
   ],
   "tallies": {
    "decomposable": 237,
    "quasi": 6,
    "standard": 1,
    "survivor": 1
   }
  },
  {
   "m": 47,
   "n_reps": 100,
   "sha256_reps": "b9e8f16c497b8b6a505c7075e9c65c69369a299a2d117ae72db2ab3b59f3600d",
   "survivors": [],
   "tallies": {
    "decomposable": 100
   }
  },
  {
   "m": 49,
   "n_reps": 128,
   "sha256_reps": "f59b639e99dedf77069c9867666d6f1fe2f5c334fea9a590c6a4a42e6e39ec35",
   "survivors": [],
   "tallies": {
    "decomposable": 128
   }
  },
  {
   "m": 51,
   "n_reps": 217,
   "sha256_reps": "143264e8a663dec2fcea0883f28a968158380ddc5a9789e6c4db86d8548858f5",
   "survivors": [],
   "tallies": {
    "decomposable": 216,
    "quasi": 1
   }
  },
  {
   "m": 53,
   "n_reps": 126,
   "sha256_reps": "51f9377cdc68a24e976e8e186b617682b570734fd426786d421ee9782d4d94c0",
   "survivors": [],
   "tallies": {
    "decomposable": 126
   }
  },
  {
   "m": 55,
   "n_reps": 197,
   "sha256_reps": "cead5862ebe9a7219efe150f6b554e528706cbe7ed330acd127c786c113038f1",
   "survivors": [],
   "tallies": {
    "decomposable": 196,
    "standard": 1
   }
  },
  {
   "m": 57,
   "n_reps": 265,
   "sha256_reps": "0608955f6e3cfb1ca3e9729140b50e1f843a652f854b15d7acdc4c04e80c3862",
   "survivors": [],
   "tallies": {
    "decomposable": 264,
    "quasi": 1
   }
  },
  {
   "m": 59,
   "n_reps": 155,
   "sha256_reps": "a2ce64a3e14c694059107b3346d8c6dca0fb46f7c7109e6985cf76f3a8df64da",
   "survivors": [],
   "tallies": {
    "decomposable": 155
   }
  },
  {
   "m": 61,
   "n_reps": 166,
   "sha256_reps": "c5affc25723cd00403d0c45ed3ca7c18d7426d629e2b5641415098657c3fc0ba",
   "survivors": [],
   "tallies": {
    "decomposable": 166
   }
  },
  {
   "m": 63,
   "n_reps": 407,
   "sha256_reps": "6f1da3c01043248a3f373968fa075c406e6d3986a544d070615066eb3ac0d5cc",
   "survivors": [],
   "tallies": {
    "decomposable": 400,
    "quasi": 7
   }
  },
  {
   "m": 65,
   "n_reps": 268,
   "sha256_reps": "e004dffe9bb3c9c4e64f2b8b93205994618d4c99f279c24ebca48b76382c0e6d",
   "survivors": [],
   "tallies": {
    "decomposable": 267,
    "standard": 1
   }
  },
  {
   "m": 67,
   "n_reps": 199,
   "sha256_reps": "bb14e132146f76a54c6d4fbb267524bf16fc5624fc8aa0e1d3c3d4b2467cb594",
   "survivors": [],
   "tallies": {
    "decomposable": 199
   }
  },
  {
   "m": 69,
   "n_reps": 372,
   "sha256_reps": "5a261d955745221e6e7626dbc822b1af461278281ea15443e5292c186f3162fb",
   "survivors": [],
   "tallies": {
    "decomposable": 371,
    "quasi": 1
   }
  },
  {
   "m": 71,
   "n_reps": 222,
   "sha256_reps": "c11517a62b086b86f0699b792a5b18f345b8eb6ecabae6e8f83454bd6cd1f3c6",
   "survivors": [],
   "tallies": {
    "decomposable": 222
   }
  },
  {
   "m": 73,
   "n_reps": 235,
   "sha256_reps": "ade33a938fad081be7dbd7d629e15a6bd2ae078a3365bbc82f26e0d1d0db85b9",
   "survivors": [],
   "tallies": {
    "decomposable": 235
   }
  },
  {
   "m": 75,
   "n_reps": 561,
   "sha256_reps": "7dab9820d50f5010818d177ef02119a162b3dfb708d8b78a047c04bbe61a922d",
   "survivors": [],
   "tallies": {
    "decomposable": 556,
    "quasi": 3,
    "standard": 2
   }
  },
  {
   "m": 77,
   "n_reps": 346,
   "sha256_reps": "38a3b8139fae885569319ec371dec0a736d488e05e2250f37867321a175c4dc8",
   "survivors": [],
   "tallies": {
    "decomposable": 346
   }
  },
  {
   "m": 79,
   "n_reps": 274,
   "sha256_reps": "26b28312f4cf8a5a0ca567245e784d3014acda37d5646501f79c837e36c8e13a",
   "survivors": [],
   "tallies": {
    "decomposable": 274
   }
  },
  {
   "m": 81,
   "n_reps": 504,
   "sha256_reps": "60700696e7e4d73c2e166a831b84395f8a8f4e8fc31243db2d30d1257b29d97c",
   "survivors": [],
   "tallies": {
    "decomposable": 502,
    "quasi": 2
   }
  },
  {
   "m": 83,
   "n_reps": 301,
   "sha256_reps": "eb1ae59ad87def18fbc4339bbe470031043596974da36e34cbdeb5340ab894d4",
   "survivors": [],
   "tallies": {
    "decomposable": 301
   }
  },
  {
   "m": 85,
   "n_reps": 437,
   "sha256_reps": "84bec170c884a308094920506a853c484b34de888552e816eb96485084ffa8b7",
   "survivors": [],
   "tallies": {
    "decomposable": 436,
    "standard": 1
   }
  },
  {
   "m": 87,
   "n_reps": 570,
   "sha256_reps": "23d9034ba142b9738c5c21ad22ae6331594de7eec08697be1feb310508c73c11",
   "survivors": [],
   "tallies": {
    "decomposable": 569,
    "quasi": 1
   }
  },
  {
   "m": 89,
   "n_reps": 345,
   "sha256_reps": "b4733f354d59e8aa307b531bb66e5ea10c5aebd8fbb6e757494716034f03aee8",
   "survivors": [],
   "tallies": {
    "decomposable": 345
   }
  },
  {
   "m": 91,
   "n_reps": 473,
   "sha256_reps": "be66ddee387a7c8253ae58dd280d5fd90016d46ade6d35c26500b6470a6dcd84",
   "survivors": [],
   "tallies": {
    "decomposable": 473
   }
  },
  {
   "m": 93,
   "n_reps": 646,
   "sha256_reps": "a66b1a256833ae37d6ac0327978a8977512b474fdb0c312a7ae7b6fe7ac203d4",
   "survivors": [],
   "tallies": {
    "decomposable": 645,
    "quasi": 1
   }
  },
  {
   "m": 95,
   "n_reps": 539,
   "sha256_reps": "b13761fd1b3d07af326fcc645b551dd03eccf71c2bed0957e683268aedd3f881",
   "survivors": [],
   "tallies": {
    "decomposable": 538,
    "standard": 1
   }
  },
  {
   "m": 97,
   "n_reps": 409,
   "sha256_reps": "6316ea7507f726052354937db1ac061a39a29e47bd6cc4ddea58ab710cdfde77",
   "survivors": [],
   "tallies": {
    "decomposable": 409
   }
  },
  {
   "m": 99,
   "n_reps": 825,
   "sha256_reps": "0d686af402797f1ba74ba974e746ee9fb6bf1bb5dda02b08c49207cdd544e9e8",
   "survivors": [
    [
     3,
     12,
     48,
     66,
     75,
     93
    ]
   ],
   "tallies": {
    "decomposable": 822,
    "quasi": 2,
    "survivor": 1
   }
  },
  {
   "m": 101,
   "n_reps": 442,
   "sha256_reps": "57dbf2d83ff7794619a151c05d7e727bcb79255c22a3c1b23369a577a7ff762f",
   "survivors": [],
   "tallies": {
    "decomposable": 442
   }
  },
  {
   "m": 103,
   "n_reps": 460,
   "sha256_reps": "7d40511094e2db9aed502d0cc79e6b9ad4ee62a6c015d2692f1ea9fe7902e029",
   "survivors": [],
   "tallies": {
    "decomposable": 460
   }
  },
  {
   "m": 105,
   "n_reps": 1286,
   "sha256_reps": "584345d7f41fd855ad437f122f7646086a095ae8e7ffc9e8faeb726468bf1520",
   "survivors": [
    [
     1,
     22,
     43,
     64,
     90,
     95
    ],
    [
     3,
     24,
     50,
     66,
     85,
     87
    ]
   ],
   "tallies": {
    "decomposable": 1276,
    "quasi": 6,
    "standard": 2,
    "survivor": 2
   }
  },
  {
   "m": 107,
   "n_reps": 495,
   "sha256_reps": "740dbcc844302cd4e64aebb7f95b101fdeb19f8dc28cd71db4241d820d50ef6f",
   "survivors": [],
   "tallies": {
    "decomposable": 495
   }
  },
  {
   "m": 109,
   "n_reps": 514,
   "sha256_reps": "e4f7d75c761beadf3a069bacdbdf4904f3c0e4d26d9d994d8a92f1ac55212a3d",
   "survivors": [],
   "tallies": {
    "decomposable": 514
   }
  },
  {
   "m": 111,
   "n_reps": 900,
   "sha256_reps": "5c7a638fa53fb18c087f52e75a258f2b0a20d6f4690387afa86497a3c8989d98",
   "survivors": [],
   "tallies": {
    "decomposable": 899,
    "quasi": 1
   }
  },
  {
   "m": 113,
   "n_reps": 551,
   "sha256_reps": "f3d943cc54c63951de66eb3fd951a6944471fde8b0cd42e8cd49cdbd6d168c8c",
   "survivors": [],
   "tallies": {
    "decomposable": 551
   }
  },
  {
   "m": 115,
   "n_reps": 772,
   "sha256_reps": "cffa40b36ecda3b9e1292c3e24e6d2eefa9f8a8ffb6906b506102d236921e0b7",
   "survivors": [],
   "tallies": {
    "decomposable": 771,
    "standard": 1
   }
  },
  {
   "m": 117,
   "n_reps": 1117,
   "sha256_reps": "5e6cdd3d2651e06f4c191c8c3871f0292534bd7ea69cd180f10e38fa5c5585f1",
   "survivors": [],
   "tallies": {
    "decomposable": 1113,
    "quasi": 2,
    "star-split": 2
   }
  },
  {
   "m": 119,
   "n_reps": 776,
   "sha256_reps": "5dfda05307b7132cf55ee2491cf8c209de881f542a0400f74cf2267e434d8b02",
   "survivors": [],
   "tallies": {
    "decomposable": 776
   }
  },
  {
   "m": 121,
   "n_reps": 694,
   "sha256_reps": "ba56b0ed888312420afa4ca3989cb59f483859021c0fd0c9d7f4dbde807fbd00",
   "survivors": [],
   "tallies": {
    "decomposable": 694
   }
  },
  {
   "m": 123,
   "n_reps": 1091,
   "sha256_reps": "e893f555a8ab6385a3ec46807ed6a9f31caa949c171d76cabb9c5d282019b2b2",
   "survivors": [],
   "tallies": {
    "decomposable": 1090,
    "quasi": 1
   }
  },
  {
   "m": 125,
   "n_reps": 866,
   "sha256_reps": "d4a54de51c41fd51118390580c74d1d9ad5f66bee1b44d4aa24b5e6f71ef8c0f",
   "survivors": [],
   "tallies": {
    "decomposable": 864,
    "standard": 2
   }
  },
  {
   "m": 127,
   "n_reps": 694,
   "sha256_reps": "3a5d54445954dd6b247911e01cbb6d719573aa1bbb9a71542ec13994d724d068",
   "survivors": [],
   "tallies": {
    "decomposable": 694
   }
  },
  {
   "m": 129,
   "n_reps": 1195,
   "sha256_reps": "92d7b3f4b27b9acd5414f2fa8d641ffa0c45bcf1cdf8b6298eeb865e0360b695",
   "survivors": [],
   "tallies": {
    "decomposable": 1194,
    "quasi": 1
   }
  },
  {
   "m": 131,
   "n_reps": 737,
   "sha256_reps": "ca2a5386ec28895323e26e48533de0afd68e2a6532a3d04d2efc23f02b00983c",
   "survivors": [],
   "tallies": {
    "decomposable": 737
   }
  },
  {
   "m": 133,
   "n_reps": 960,
   "sha256_reps": "8437c7884aac063fa68e9e2f9cf5d1e3fdc5e6cd612b97a035e016c80175e21c",
   "survivors": [],
   "tallies": {
    "decomposable": 960
   }
  },
  {
   "m": 135,
   "n_reps": 1767,
   "sha256_reps": "a96b03ee34016530513fe6c10edfd7ab618c5ab9c4da91f05becfd200e20f6e3",
   "survivors": [
    [
     3,
     57,
     60,
     84,
     90,
     111
    ]
   ],
   "tallies": {
    "decomposable": 1756,
    "quasi": 8,
    "standard": 2,
    "survivor": 1
   }
  },
  {
   "m": 137,
   "n_reps": 805,
   "sha256_reps": "217d04dcf7ab00814be75b878b25185c3956c3b970bf2a6a32714ae715ca407d",
   "survivors": [],
   "tallies": {
    "decomposable": 805
   }
  },
  {
   "m": 139,
   "n_reps": 829,
   "sha256_reps": "947058803301b71c05c80b3b86312cd074e28ae3df75e549e9162af3e00518b4",
   "survivors": [],
   "tallies": {
    "decomposable": 829
   }
  },
  {
   "m": 141,
   "n_reps": 1414,
   "sha256_reps": "b658dc0c3263b004b4ce6152ff06585c03a63247199bd8f351d2953b997f3d4f",
   "survivors": [],
   "tallies": {
    "decomposable": 1413,
    "quasi": 1
   }
  },
  {
   "m": 143,
   "n_reps": 1062,
   "sha256_reps": "0ffdfaaad96c2a07d268032fa4c5ef684c188522c161452e6d7a5da050b8a174",
   "survivors": [],
   "tallies": {
    "decomposable": 1062
   }
  },
  {
   "m": 145,
   "n_reps": 1204,
   "sha256_reps": "9922f1946f2d2e2df9a8dbb6354d5366f106dc6e7509a01e0b6dcb727dfb708e",
   "survivors": [],
   "tallies": {
    "decomposable": 1203,
    "standard": 1
   }
  },
  {
   "m": 147,
   "n_reps": 1816,
   "sha256_reps": "d7c719abdb6792391aaec7a4ae774ba824a0b22afb691b76a3456ea9dd65b62f",
   "survivors": [],
   "tallies": {
    "decomposable": 1812,
    "quasi": 4
   }
  },
  {
   "m": 149,
   "n_reps": 950,
   "sha256_reps": "98f35337e2c3ae4ec911c855d72d5160dac337c211d8dc68ba8783c9c9fe8082",
   "survivors": [],
   "tallies": {
    "decomposable": 950
   }
  },
  {
   "m": 151,
   "n_reps": 976,
   "sha256_reps": "6e47b951171a041097fc4b5efd3465e1250307a7ef14ef087d504a3e65b7452c",
   "survivors": [],
   "tallies": {
    "decomposable": 976
   }
  },
  {
   "m": 153,
   "n_reps": 1816,
   "sha256_reps": "69118417f3999f29be206a4f2887a28ae2b80e2c2ab732f0526ed98be8057754",
   "survivors": [],
   "tallies": {
    "decomposable": 1814,
    "quasi": 2
   }
  },
  {
   "m": 155,
   "n_reps": 1370,
   "sha256_reps": "4099a67b1865f3b32b43d40b25102a0078b39b209ce3f5d8a3dabdd3e9fc81b6",
   "survivors": [],
   "tallies": {
    "decomposable": 1369,
    "standard": 1
   }
  },
  {
   "m": 157,
   "n_reps": 1054,
   "sha256_reps": "5cd04d89301555819f94e573769037353394a91fc708f53702206cf1f722b588",
   "survivors": [],
   "tallies": {
    "decomposable": 1054
   }
  },
  {
   "m": 159,
   "n_reps": 1780,
   "sha256_reps": "3e1bb88004b24673ab2a6e4b93265589d8d4ff71f3f6535db08852532867e072",
   "survivors": [],
   "tallies": {
    "decomposable": 1779,
    "quasi": 1
   }
  },
  {
   "m": 161,
   "n_reps": 1379,
   "sha256_reps": "6965d229e9ef487f1aa8c18e0facde9f93930ab3467eda705e79d6cebb1f9466",
   "survivors": [],
   "tallies": {
    "decomposable": 1379
   }
  },
  {
   "m": 163,
   "n_reps": 1135,
   "sha256_reps": "4385e9252f7d7fe5551dde818ba5ebf34a010c69c669635a01a40b54eba5883b",
   "survivors": [],
   "tallies": {
    "decomposable": 1135
   }
  },
  {
   "m": 165,
   "n_reps": 2743,
   "sha256_reps": "7181db4b1872907126f9b527158787caef5fc56ba6f8fd062679a0777a7c310c",
   "survivors": [
    [
     5,
     20,
     80,
     110,
     125,
     155
    ]
   ],
   "tallies": {
    "decomposable": 2736,
    "quasi": 4,
    "standard": 2,
    "survivor": 1
   }
  },
  {
   "m": 167,
   "n_reps": 1190,
   "sha256_reps": "49406b03bc4f0ef62277c9db40c80995f503ffbb31ee098ee778bda604fb37e4",
   "survivors": [],
   "tallies": {
    "decomposable": 1190
   }
  },
  {
   "m": 169,
   "n_reps": 1322,
   "sha256_reps": "56a215ac31fb32251e1077e6511c6534cdd5b791cc7bdf46bc8e2daae1cb9fde",
   "survivors": [],
   "tallies": {
    "decomposable": 1322
   }
  },
  {
   "m": 171,
   "n_reps": 2236,
   "sha256_reps": "901468f64ee8d30a4e1144606ab64b84b1e5687202c90d6e7e4c291dafcef018",
   "survivors": [],
   "tallies": {
    "decomposable": 2234,
    "quasi": 2
   }
  },
  {
   "m": 173,
   "n_reps": 1276,
   "sha256_reps": "67e0f4f87b5c53a9d9b060a1a6be54175cabfa262905e02092aab6a616747ed3",
   "survivors": [],
   "tallies": {
    "decomposable": 1276
   }
  },
  {
   "m": 175,
   "n_reps": 2015,
   "sha256_reps": "289bd946c10b44d15e5ce6ff8281b2ee7d199833bb72eb01d97d753a21c79377",
   "survivors": [],
   "tallies": {
    "decomposable": 2012,
    "standard": 3
   }
  },
  {
   "m": 177,
   "n_reps": 2187,
   "sha256_reps": "73137d8cb1fca74c4f2d7d7798d97c78367ad60a9e8253c7dfc319c2f5631e49",
   "survivors": [],
   "tallies": {
    "decomposable": 2186,
    "quasi": 1
   }
  },
  {
   "m": 179,
   "n_reps": 1365,
   "sha256_reps": "9ef327d843c53cb3b61bf2aeb681d42af88c016bd6a9a48023a2d91fdd13d93c",
   "survivors": [],
   "tallies": {
    "decomposable": 1365
   }
  },
  {
   "m": 181,
   "n_reps": 1396,
   "sha256_reps": "9a87fee3e0a82be7cbefbc5d480c52ce56d05004cb01bc1a543b62f85061bca7",
   "survivors": [],
   "tallies": {
    "decomposable": 1396
   }
  },
  {
   "m": 183,
   "n_reps": 2334,
   "sha256_reps": "3821eb7be695592b7aa2e30267003422006da944d9cd73527204058ea27955a1",
   "survivors": [],
   "tallies": {
    "decomposable": 2333,
    "quasi": 1
   }
  },
  {
   "m": 185,
   "n_reps": 1930,
   "sha256_reps": "c350aaf6d1084185db88e4f55e7575de9fd5f5d905b62c2920f74cb8998c3c7a",
   "survivors": [],
   "tallies": {
    "decomposable": 1929,
    "standard": 1
   }
  },
  {
   "m": 187,
   "n_reps": 1761,
   "sha256_reps": "f80574de3b689b143d79ae00d918c225c4d9b4871c400ff8fc154e099520dfa5",
   "survivors": [],
   "tallies": {
    "decomposable": 1761
   }
  },
  {
   "m": 189,
   "n_reps": 3100,
   "sha256_reps": "11bfe81672cd22c14870a5be5d348b52075412f34881c9335518c1207c0e707a",
   "survivors": [],
   "tallies": {
    "decomposable": 3091,
    "quasi": 9
   }
  },
  {
   "m": 191,
   "n_reps": 1552,
   "sha256_reps": "00d87a88015d830761ec4f144d59ee1facc7031e13aed0db7c111ab4d1e27792",
   "survivors": [],
   "tallies": {
    "decomposable": 1552
   }
  },
  {
   "m": 193,
   "n_reps": 1585,
   "sha256_reps": "20139648db60b55839832e0b7d3043b7872257f86bea06efdd338cf9b849b142",
   "survivors": [],
   "tallies": {
    "decomposable": 1585
   }
  },
  {
   "m": 195,
   "n_reps": 3715,
   "sha256_reps": "d2ffa2a4d81c513dbbcddeffbc3e8c0787418fe3bfabe95c26dad7eba93bde44",
   "survivors": [],
   "tallies": {
    "decomposable": 3707,
    "quasi": 4,
    "standard": 2,
    "star-split": 2
   }
  },
  {
   "m": 197,
   "n_reps": 1650,
   "sha256_reps": "552fe286ed510dbe3d2636bd421090b26b146d8a8852fd4481704ebb70be5201",
   "survivors": [],
   "tallies": {
    "decomposable": 1650
   }
  },
  {
   "m": 199,
   "n_reps": 1684,
   "sha256_reps": "e6f8fde633c17bd8f0d6fd70390674a83e743f371c293b6f1672cba126a1e80a",
   "survivors": [],
   "tallies": {
    "decomposable": 1684
   }
  }
 ]
}

==> anc/data/l4/census_receipt_even6_250.txt <==
=== FULL EVEN CENSUS RECEIPT (v3, ledger transport) Mon Jul 27 18:19:19 UTC 2026 ===
m=6: reps=14 base-closed=14 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=6 DONE (v3 d3) ===
  [m=6 took 0s]
m=8: reps=17 base-closed=17 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=8 DONE (v3 d3) ===
  [m=8 took 0s]
m=10: reps=30 base-closed=30 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=10 DONE (v3 d3) ===
  [m=10 took 0s]
m=12: reps=79 base-closed=79 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=12 DONE (v3 d3) ===
  [m=12 took 0s]
m=14: reps=51 base-closed=51 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=14 DONE (v3 d3) ===
  [m=14 took 0s]
m=16: reps=62 base-closed=62 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=16 DONE (v3 d3) ===
  [m=16 took 0s]
m=18: reps=143 base-closed=143 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=18 DONE (v3 d3) ===
  [m=18 took 0s]
m=20: reps=161 base-closed=161 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=20 DONE (v3 d3) ===
  [m=20 took 0s]
m=22: reps=86 base-closed=86 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=22 DONE (v3 d3) ===
  [m=22 took 0s]
m=24: reps=355 base-closed=355 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=24 DONE (v3 d3) ===
  [m=24 took 0s]
m=26: reps=112 base-closed=112 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=26 DONE (v3 d3) ===
  [m=26 took 0s]
m=28: reps=209 base-closed=209 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=28 DONE (v3 d3) ===
  [m=28 took 0s]
m=30: reps=650 base-closed=650 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=30 DONE (v3 d3) ===
  [m=30 took 0s]
m=32: reps=196 base-closed=195 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=32 DONE (v3 d3) ===
  [m=32 took 0s]
m=34: reps=166 base-closed=166 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=34 DONE (v3 d3) ===
  [m=34 took 0s]
m=36: reps=574 base-closed=566 deep-closed(d<=3,iter)=8 transport-closed=0 OPEN=0
=== m=36 DONE (v3 d3) ===
  [m=36 took 0s]
m=38: reps=198 base-closed=198 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=38 DONE (v3 d3) ===
  [m=38 took 0s]
m=40: reps=496 base-closed=496 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=40 DONE (v3 d3) ===
  [m=40 took 0s]
m=42: reps=1030 base-closed=1029 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=42 DONE (v3 d3) ===
  [m=42 took 0s]
m=44: reps=342 base-closed=341 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=44 DONE (v3 d3) ===
  [m=44 took 0s]
m=46: reps=268 base-closed=268 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=46 DONE (v3 d3) ===
  [m=46 took 0s]
m=48: reps=959 base-closed=947 deep-closed(d<=3,iter)=12 transport-closed=0 OPEN=0
=== m=48 DONE (v3 d3) ===
  [m=48 took 0s]
m=50: reps=397 base-closed=395 deep-closed(d<=3,iter)=2 transport-closed=0 OPEN=0
=== m=50 DONE (v3 d3) ===
  [m=50 took 0s]
m=52: reps=444 base-closed=443 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=52 DONE (v3 d3) ===
  [m=52 took 0s]
m=54: reps=719 base-closed=701 deep-closed(d<=3,iter)=18 transport-closed=0 OPEN=0
=== m=54 DONE (v3 d3) ===
  [m=54 took 1s]
m=56: reps=651 base-closed=644 deep-closed(d<=3,iter)=7 transport-closed=0 OPEN=0
=== m=56 DONE (v3 d3) ===
  [m=56 took 0s]
m=58: reps=396 base-closed=396 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=58 DONE (v3 d3) ===
  [m=58 took 0s]
m=60: reps=2794 base-closed=2786 deep-closed(d<=3,iter)=8 transport-closed=0 OPEN=0
=== m=60 DONE (v3 d3) ===
  [m=60 took 1s]
m=62: reps=445 base-closed=444 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=62 DONE (v3 d3) ===
  [m=62 took 0s]
m=64: reps=615 base-closed=613 deep-closed(d<=3,iter)=2 transport-closed=0 OPEN=0
=== m=64 DONE (v3 d3) ===
  [m=64 took 0s]
m=66: reps=1041 base-closed=1018 deep-closed(d<=3,iter)=23 transport-closed=0 OPEN=0
=== m=66 DONE (v3 d3) ===
  [m=66 took 1s]
m=68: reps=674 base-closed=673 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=68 DONE (v3 d3) ===
  [m=68 took 1s]
m=70: reps=882 base-closed=878 deep-closed(d<=3,iter)=3 transport-closed=0 OPEN=1
  m=70 OPEN (1, 20, 24, 42, 61, 62)  content-gcd=1 (primitive) [KNOWN-OPEN]
=== m=70 DONE (v3 d3) ===
  [m=70 took 3s]
m=72: reps=1842 base-closed=1815 deep-closed(d<=3,iter)=27 transport-closed=0 OPEN=0
=== m=72 DONE (v3 d3) ===
  [m=72 took 1s]
m=74: reps=604 base-closed=604 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=74 DONE (v3 d3) ===
  [m=74 took 1s]
m=76: reps=808 base-closed=807 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=76 DONE (v3 d3) ===
  [m=76 took 1s]
m=78: reps=1357 base-closed=1319 deep-closed(d<=3,iter)=38 transport-closed=0 OPEN=0
=== m=78 DONE (v3 d3) ===
  [m=78 took 2s]
m=80: reps=1377 base-closed=1374 deep-closed(d<=3,iter)=3 transport-closed=0 OPEN=0
=== m=80 DONE (v3 d3) ===
  [m=80 took 1s]
m=82: reps=722 base-closed=722 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=82 DONE (v3 d3) ===
  [m=82 took 1s]
m=84: reps=3135 base-closed=3110 deep-closed(d<=3,iter)=25 transport-closed=0 OPEN=0
=== m=84 DONE (v3 d3) ===
  [m=84 took 2s]
m=86: reps=786 base-closed=786 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=86 DONE (v3 d3) ===
  [m=86 took 1s]
m=88: reps=1180 base-closed=1178 deep-closed(d<=3,iter)=2 transport-closed=0 OPEN=0
=== m=88 DONE (v3 d3) ===
  [m=88 took 1s]
m=90: reps=2713 base-closed=2691 deep-closed(d<=3,iter)=22 transport-closed=0 OPEN=0
=== m=90 DONE (v3 d3) ===
  [m=90 took 3s]
m=92: reps=1110 base-closed=1109 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=92 DONE (v3 d3) ===
  [m=92 took 2s]
m=94: reps=920 base-closed=920 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=94 DONE (v3 d3) ===
  [m=94 took 2s]
m=96: reps=2503 base-closed=2469 deep-closed(d<=3,iter)=34 transport-closed=0 OPEN=0
=== m=96 DONE (v3 d3) ===
  [m=96 took 3s]
m=98: reps=1182 base-closed=1182 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=98 DONE (v3 d3) ===
  [m=98 took 2s]
m=100: reps=1711 base-closed=1708 deep-closed(d<=3,iter)=3 transport-closed=0 OPEN=0
=== m=100 DONE (v3 d3) ===
  [m=100 took 2s]
m=102: reps=1922 base-closed=1897 deep-closed(d<=3,iter)=25 transport-closed=0 OPEN=0
=== m=102 DONE (v3 d3) ===
  [m=102 took 4s]
m=104: reps=1550 base-closed=1548 deep-closed(d<=3,iter)=2 transport-closed=0 OPEN=0
=== m=104 DONE (v3 d3) ===
  [m=104 took 3s]
m=106: reps=1144 base-closed=1144 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=106 DONE (v3 d3) ===
  [m=106 took 3s]
m=108: reps=2798 base-closed=2759 deep-closed(d<=3,iter)=39 transport-closed=0 OPEN=0
=== m=108 DONE (v3 d3) ===
  [m=108 took 8s]
m=110: reps=1785 base-closed=1782 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=2
  m=110 OPEN (1, 24, 62, 71, 81, 91)  content-gcd=1 (primitive) [KNOWN-OPEN]
  m=110 OPEN (1, 31, 55, 71, 81, 91)  content-gcd=1 (primitive) [KNOWN-OPEN]
=== m=110 DONE (v3 d3) ===
  [m=110 took 19s]
m=112: reps=2046 base-closed=2038 deep-closed(d<=3,iter)=8 transport-closed=0 OPEN=0
=== m=112 DONE (v3 d3) ===
  [m=112 took 4s]
m=114: reps=2313 base-closed=2289 deep-closed(d<=3,iter)=21 transport-closed=0 OPEN=3
  m=114 OPEN (1, 7, 78, 79, 86, 91)  content-gcd=1 (primitive) [KNOWN-OPEN]
  m=114 OPEN (1, 13, 43, 72, 103, 110)  content-gcd=1 (primitive) [KNOWN-OPEN]
  m=114 OPEN (1, 13, 43, 80, 102, 103)  content-gcd=1 (primitive) [KNOWN-OPEN]
=== m=114 DONE (v3 d3) ===
  [m=114 took 30s]
m=116: reps=1658 base-closed=1657 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=116 DONE (v3 d3) ===
  [m=116 took 4s]
m=118: reps=1390 base-closed=1390 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=118 DONE (v3 d3) ===
  [m=118 took 4s]
m=120: reps=7002 base-closed=6954 deep-closed(d<=3,iter)=48 transport-closed=0 OPEN=0
=== m=120 DONE (v3 d3) ===
  [m=120 took 6s]
m=122: reps=1480 base-closed=1480 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=122 DONE (v3 d3) ===
  [m=122 took 5s]
m=124: reps=1866 base-closed=1863 deep-closed(d<=3,iter)=3 transport-closed=0 OPEN=0
=== m=124 DONE (v3 d3) ===
  [m=124 took 5s]
m=126: reps=4241 base-closed=4221 deep-closed(d<=3,iter)=20 transport-closed=0 OPEN=0
=== m=126 DONE (v3 d3) ===
  [m=126 took 6s]
m=128: reps=2050 base-closed=2047 deep-closed(d<=3,iter)=3 transport-closed=0 OPEN=0
=== m=128 DONE (v3 d3) ===
  [m=128 took 6s]
m=130: reps=2376 base-closed=2376 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=130 DONE (v3 d3) ===
  [m=130 took 5s]
m=132: reps=4010 base-closed=3956 deep-closed(d<=3,iter)=54 transport-closed=0 OPEN=0
=== m=132 DONE (v3 d3) ===
  [m=132 took 9s]
m=134: reps=1758 base-closed=1758 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=134 DONE (v3 d3) ===
  [m=134 took 7s]
m=136: reps=2424 base-closed=2422 deep-closed(d<=3,iter)=2 transport-closed=0 OPEN=0
=== m=136 DONE (v3 d3) ===
  [m=136 took 7s]
m=138: reps=3205 base-closed=3183 deep-closed(d<=3,iter)=22 transport-closed=0 OPEN=0
=== m=138 DONE (v3 d3) ===
  [m=138 took 8s]
m=140: reps=3756 base-closed=3749 deep-closed(d<=3,iter)=6 transport-closed=0 OPEN=1
  m=140 OPEN (2, 40, 48, 84, 122, 124)  content-gcd=2 -> level 70 (NOT in ledger)
=== m=140 DONE (v3 d3) ===
  [m=140 took 25s]
m=142: reps=1956 base-closed=1956 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=142 DONE (v3 d3) ===
  [m=142 took 9s]
m=144: reps=5241 base-closed=5190 deep-closed(d<=3,iter)=51 transport-closed=0 OPEN=0
=== m=144 DONE (v3 d3) ===
  [m=144 took 14s]
m=146: reps=2062 base-closed=2062 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=146 DONE (v3 d3) ===
  [m=146 took 9s]
m=148: reps=2556 base-closed=2555 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=148 DONE (v3 d3) ===
  [m=148 took 10s]
m=150: reps=5232 base-closed=5209 deep-closed(d<=3,iter)=23 transport-closed=0 OPEN=0
=== m=150 DONE (v3 d3) ===
  [m=150 took 13s]
m=152: reps=2936 base-closed=2934 deep-closed(d<=3,iter)=2 transport-closed=0 OPEN=0
=== m=152 DONE (v3 d3) ===
  [m=152 took 11s]
m=154: reps=3048 base-closed=3048 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=154 DONE (v3 d3) ===
  [m=154 took 10s]
m=156: reps=5314 base-closed=5251 deep-closed(d<=3,iter)=63 transport-closed=0 OPEN=0
=== m=156 DONE (v3 d3) ===
  [m=156 took 18s]
m=158: reps=2388 base-closed=2388 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=158 DONE (v3 d3) ===
  [m=158 took 13s]
m=160: reps=4268 base-closed=4263 deep-closed(d<=3,iter)=5 transport-closed=0 OPEN=0
=== m=160 DONE (v3 d3) ===
  [m=160 took 12s]
m=162: reps=4410 base-closed=4382 deep-closed(d<=3,iter)=28 transport-closed=0 OPEN=0
=== m=162 DONE (v3 d3) ===
  [m=162 took 25s]
m=164: reps=3074 base-closed=3073 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=164 DONE (v3 d3) ===
  [m=164 took 15s]
m=166: reps=2618 base-closed=2618 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=166 DONE (v3 d3) ===
  [m=166 took 16s]
m=168: reps=8582 base-closed=8505 deep-closed(d<=3,iter)=76 transport-closed=0 OPEN=1
  m=168 OPEN (1, 25, 79, 121, 127, 151)  content-gcd=1 (primitive)
=== m=168 DONE (v3 d3) ===
  [m=168 took 50s]
m=170: reps=3802 base-closed=3802 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=170 DONE (v3 d3) ===
  [m=170 took 14s]
m=172: reps=3352 base-closed=3351 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=172 DONE (v3 d3) ===
  [m=172 took 18s]
m=174: reps=4830 base-closed=4811 deep-closed(d<=3,iter)=19 transport-closed=0 OPEN=0
=== m=174 DONE (v3 d3) ===
  [m=174 took 16s]
m=176: reps=4104 base-closed=4101 deep-closed(d<=3,iter)=3 transport-closed=0 OPEN=0
=== m=176 DONE (v3 d3) ===
  [m=176 took 19s]
m=178: reps=2986 base-closed=2986 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=178 DONE (v3 d3) ===
  [m=178 took 21s]
m=180: reps=10973 base-closed=10917 deep-closed(d<=3,iter)=56 transport-closed=0 OPEN=0
=== m=180 DONE (v3 d3) ===
  [m=180 took 33s]
m=182: reps=4090 base-closed=4090 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=182 DONE (v3 d3) ===
  [m=182 took 19s]
m=184: reps=4106 base-closed=4104 deep-closed(d<=3,iter)=2 transport-closed=0 OPEN=0
=== m=184 DONE (v3 d3) ===
  [m=184 took 23s]
m=186: reps=5447 base-closed=5427 deep-closed(d<=3,iter)=20 transport-closed=0 OPEN=0
=== m=186 DONE (v3 d3) ===
  [m=186 took 21s]
m=188: reps=3942 base-closed=3941 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=188 DONE (v3 d3) ===
  [m=188 took 25s]
m=190: reps=4643 base-closed=4642 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=190 DONE (v3 d3) ===
  [m=190 took 21s]
m=192: reps=7545 base-closed=7494 deep-closed(d<=3,iter)=51 transport-closed=0 OPEN=0
=== m=192 DONE (v3 d3) ===
  [m=192 took 32s]
m=194: reps=3514 base-closed=3514 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=194 DONE (v3 d3) ===
  [m=194 took 29s]
m=196: reps=5065 base-closed=5064 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=196 DONE (v3 d3) ===
  [m=196 took 27s]
m=198: reps=7164 base-closed=7129 deep-closed(d<=3,iter)=35 transport-closed=0 OPEN=0
=== m=198 DONE (v3 d3) ===
  [m=198 took 32s]
m=200: reps=6211 base-closed=6207 deep-closed(d<=3,iter)=4 transport-closed=0 OPEN=0
=== m=200 DONE (v3 d3) ===
  [m=200 took 30s]
m=202: reps=3792 base-closed=3792 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=202 DONE (v3 d3) ===
  [m=202 took 35s]
m=204: reps=7982 base-closed=7939 deep-closed(d<=3,iter)=43 transport-closed=0 OPEN=0
=== m=204 DONE (v3 d3) ===
  [m=204 took 38s]
m=206: reps=3936 base-closed=3936 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=206 DONE (v3 d3) ===
  [m=206 took 37s]
m=208: reps=5472 base-closed=5469 deep-closed(d<=3,iter)=3 transport-closed=0 OPEN=0
=== m=208 DONE (v3 d3) ===
  [m=208 took 37s]
m=210: reps=12026 base-closed=11989 deep-closed(d<=3,iter)=34 transport-closed=0 OPEN=3
  m=210 OPEN (1, 79, 109, 121, 151, 169)  content-gcd=1 (primitive)
  m=210 OPEN (2, 9, 129, 142, 168, 180)  content-gcd=1 (primitive)
  m=210 OPEN (3, 60, 72, 126, 183, 186)  content-gcd=3 -> level 70 (NOT in ledger)
=== m=210 DONE (v3 d3) ===
  [m=210 took 199s]
m=212: reps=4922 base-closed=4921 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=212 DONE (v3 d3) ===
  [m=212 took 43s]
m=214: reps=4230 base-closed=4230 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=214 DONE (v3 d3) ===
  [m=214 took 44s]
m=216: reps=9814 base-closed=9747 deep-closed(d<=3,iter)=67 transport-closed=0 OPEN=0
=== m=216 DONE (v3 d3) ===
  [m=216 took 82s]
m=218: reps=4384 base-closed=4384 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=218 DONE (v3 d3) ===
  [m=218 took 48s]
m=220: reps=7687 base-closed=7681 deep-closed(d<=3,iter)=3 transport-closed=0 OPEN=3
  m=220 OPEN (1, 62, 111, 142, 162, 182)  content-gcd=1 (primitive)
  m=220 OPEN (2, 48, 124, 142, 162, 182)  content-gcd=2 -> level 110 (NOT in ledger)
  m=220 OPEN (2, 62, 110, 142, 162, 182)  content-gcd=2 -> level 110 (NOT in ledger)
=== m=220 DONE (v3 d3) ===
  [m=220 took 257s]
m=222: reps=7522 base-closed=7503 deep-closed(d<=3,iter)=19 transport-closed=0 OPEN=0
=== m=222 DONE (v3 d3) ===
  [m=222 took 41s]
m=224: reps=6973 base-closed=6963 deep-closed(d<=3,iter)=10 transport-closed=0 OPEN=0
=== m=224 DONE (v3 d3) ===
  [m=224 took 49s]
m=226: reps=4694 base-closed=4694 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=226 DONE (v3 d3) ===
  [m=226 took 54s]
m=228: reps=9680 base-closed=9639 deep-closed(d<=3,iter)=38 transport-closed=0 OPEN=3
  m=228 OPEN (2, 14, 156, 158, 172, 182)  content-gcd=2 -> level 114 (NOT in ledger)
  m=228 OPEN (2, 26, 86, 144, 206, 220)  content-gcd=2 -> level 114 (NOT in ledger)
  m=228 OPEN (2, 26, 86, 160, 204, 206)  content-gcd=2 -> level 114 (NOT in ledger)
=== m=228 DONE (v3 d3) ===
  [m=228 took 332s]
m=230: reps=6580 base-closed=6580 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=230 DONE (v3 d3) ===
  [m=230 took 47s]
m=232: reps=6238 base-closed=6236 deep-closed(d<=3,iter)=2 transport-closed=0 OPEN=0
=== m=232 DONE (v3 d3) ===
  [m=232 took 61s]
m=234: reps=9558 base-closed=9509 deep-closed(d<=3,iter)=49 transport-closed=0 OPEN=0
=== m=234 DONE (v3 d3) ===
  [m=234 took 64s]
m=236: reps=6006 base-closed=6005 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=236 DONE (v3 d3) ===
  [m=236 took 65s]
m=238: reps=6616 base-closed=6616 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=238 DONE (v3 d3) ===
  [m=238 took 57s]
m=240: reps=17782 base-closed=17690 deep-closed(d<=3,iter)=92 transport-closed=0 OPEN=0
=== m=240 DONE (v3 d3) ===
  [m=240 took 67s]
m=242: reps=5911 base-closed=5911 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=242 DONE (v3 d3) ===
  [m=242 took 67s]
m=244: reps=6396 base-closed=6395 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=244 DONE (v3 d3) ===
  [m=244 took 73s]
m=246: reps=9088 base-closed=9069 deep-closed(d<=3,iter)=19 transport-closed=0 OPEN=0
=== m=246 DONE (v3 d3) ===
  [m=246 took 60s]
m=248: reps=7048 base-closed=7044 deep-closed(d<=3,iter)=4 transport-closed=0 OPEN=0
=== m=248 DONE (v3 d3) ===
  [m=248 took 78s]
m=250: reps=7382 base-closed=7380 deep-closed(d<=3,iter)=2 transport-closed=0 OPEN=0
=== m=250 DONE (v3 d3) ===
  [m=250 took 68s]
=== EVEN V3 COMPLETE ===


==> anc/data/l4/census_receipt_odd21_199.txt <==
=== FULL ODD CENSUS RECEIPT RUN Mon Jul 27 16:37:38 UTC 2026 ===
m=21: reps=64 dec=61 indec=3 quasi=3 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=21 took 0.0s]
m=25: reps=39 dec=38 indec=1 quasi=0 nonquasi=1 std-covered=1 split-covered=0 TRULY-OPEN=0
  [m=25 took 0.0s]
m=27: reps=68 dec=67 indec=1 quasi=1 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=27 took 0.0s]
m=29: reps=40 dec=40 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=29 took 0.0s]
m=31: reps=46 dec=46 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=31 took 0.0s]
m=33: reps=104 dec=102 indec=2 quasi=1 nonquasi=1 std-covered=0 split-covered=0 TRULY-OPEN=1
  m=33 OPEN (1, 4, 16, 22, 25, 31)  diag=[3]  eig-field-degree(max over 2 primes)=2  IMAG-QUADRATIC candidate
  [m=33 took 0.1s]
m=35: reps=92 dec=91 indec=1 quasi=0 nonquasi=1 std-covered=1 split-covered=0 TRULY-OPEN=0
  [m=35 took 0.0s]
m=37: reps=64 dec=64 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=37 took 0.1s]
m=39: reps=140 dec=137 indec=3 quasi=1 nonquasi=2 std-covered=0 split-covered=2 TRULY-OPEN=0
  m=39 SPLIT-CLOSED (1, 7, 16, 22, 34, 37)
  m=39 SPLIT-CLOSED (1, 14, 16, 22, 29, 35)
  [m=39 took 0.1s]
m=41: reps=77 dec=77 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=41 took 0.1s]
m=43: reps=85 dec=85 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=43 took 0.1s]
m=45: reps=245 dec=237 indec=8 quasi=6 nonquasi=2 std-covered=1 split-covered=0 TRULY-OPEN=1
  m=45 OPEN (1, 19, 20, 28, 30, 37)  diag=none  eig-field-degree(max over 2 primes)=6  BEYOND imaginary quadratic
  [m=45 took 0.2s]
m=47: reps=100 dec=100 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=47 took 0.2s]
m=49: reps=128 dec=128 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=49 took 0.2s]
m=51: reps=217 dec=216 indec=1 quasi=1 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=51 took 0.2s]
m=53: reps=126 dec=126 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=53 took 0.3s]
m=55: reps=197 dec=196 indec=1 quasi=0 nonquasi=1 std-covered=1 split-covered=0 TRULY-OPEN=0
  [m=55 took 0.3s]
m=57: reps=265 dec=264 indec=1 quasi=1 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=57 took 0.3s]
m=59: reps=155 dec=155 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=59 took 0.5s]
m=61: reps=166 dec=166 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=61 took 0.5s]
m=63: reps=407 dec=400 indec=7 quasi=7 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=63 took 0.4s]
m=65: reps=268 dec=267 indec=1 quasi=0 nonquasi=1 std-covered=1 split-covered=0 TRULY-OPEN=0
  [m=65 took 0.5s]
m=67: reps=199 dec=199 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=67 took 0.8s]
m=69: reps=372 dec=371 indec=1 quasi=1 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=69 took 0.6s]
m=71: reps=222 dec=222 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=71 took 1.0s]
m=73: reps=235 dec=235 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=73 took 1.1s]
m=75: reps=561 dec=556 indec=5 quasi=3 nonquasi=2 std-covered=2 split-covered=0 TRULY-OPEN=0
  [m=75 took 0.7s]
m=77: reps=346 dec=346 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=77 took 1.0s]
m=79: reps=274 dec=274 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=79 took 1.4s]
m=81: reps=504 dec=502 indec=2 quasi=2 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=81 took 1.1s]
m=83: reps=301 dec=301 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=83 took 1.8s]
m=85: reps=437 dec=436 indec=1 quasi=0 nonquasi=1 std-covered=1 split-covered=0 TRULY-OPEN=0
  [m=85 took 1.5s]
m=87: reps=570 dec=569 indec=1 quasi=1 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=87 took 1.5s]
m=89: reps=345 dec=345 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=89 took 2.4s]
m=91: reps=473 dec=473 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=91 took 2.1s]
m=93: reps=646 dec=645 indec=1 quasi=1 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=93 took 1.9s]
m=95: reps=539 dec=538 indec=1 quasi=0 nonquasi=1 std-covered=1 split-covered=0 TRULY-OPEN=0
  [m=95 took 2.4s]
m=97: reps=409 dec=409 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=97 took 3.3s]
m=99: reps=825 dec=822 indec=3 quasi=2 nonquasi=1 std-covered=0 split-covered=0 TRULY-OPEN=1
  m=99 OPEN (3, 12, 48, 66, 75, 93)  diag=[3]  eig-field-degree(max over 2 primes)=2  IMAG-QUADRATIC candidate
  [m=99 took 2.5s]
m=101: reps=442 dec=442 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=101 took 3.9s]
m=103: reps=460 dec=460 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=103 took 4.2s]
m=105: reps=1286 dec=1276 indec=10 quasi=6 nonquasi=4 std-covered=2 split-covered=0 TRULY-OPEN=2
  m=105 OPEN (1, 22, 43, 64, 90, 95)  diag=none  eig-field-degree(max over 2 primes)=12  BEYOND imaginary quadratic
  m=105 OPEN (3, 24, 50, 66, 85, 87)  diag=none  eig-field-degree(max over 2 primes)=6  BEYOND imaginary quadratic
  [m=105 took 2.7s]
m=107: reps=495 dec=495 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=107 took 4.8s]
m=109: reps=514 dec=514 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=109 took 5.2s]
m=111: reps=900 dec=899 indec=1 quasi=1 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=111 took 3.9s]
m=113: reps=551 dec=551 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=113 took 6.0s]
m=115: reps=772 dec=771 indec=1 quasi=0 nonquasi=1 std-covered=1 split-covered=0 TRULY-OPEN=0
  [m=115 took 5.2s]
m=117: reps=1117 dec=1113 indec=4 quasi=2 nonquasi=2 std-covered=0 split-covered=2 TRULY-OPEN=0
  m=117 SPLIT-CLOSED (3, 21, 48, 66, 102, 111)
  m=117 SPLIT-CLOSED (3, 42, 48, 66, 87, 105)
  [m=117 took 4.6s]
m=119: reps=776 dec=776 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=119 took 6.2s]
m=121: reps=694 dec=694 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=121 took 7.3s]
m=123: reps=1091 dec=1090 indec=1 quasi=1 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=123 took 5.9s]
m=125: reps=866 dec=864 indec=2 quasi=0 nonquasi=2 std-covered=2 split-covered=0 TRULY-OPEN=0
  [m=125 took 7.5s]
m=127: reps=694 dec=694 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=127 took 9.8s]
m=129: reps=1195 dec=1194 indec=1 quasi=1 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=129 took 7.1s]
m=131: reps=737 dec=737 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=131 took 11.3s]
m=133: reps=960 dec=960 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=133 took 10.2s]
m=135: reps=1767 dec=1756 indec=11 quasi=8 nonquasi=3 std-covered=2 split-covered=0 TRULY-OPEN=1
  m=135 OPEN (3, 57, 60, 84, 90, 111)  diag=[3]  eig-field-degree(max over 2 primes)=6  BEYOND imaginary quadratic
  [m=135 took 7.8s]
m=137: reps=805 dec=805 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=137 took 13.9s]
m=139: reps=829 dec=829 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=139 took 14.5s]
m=141: reps=1414 dec=1413 indec=1 quasi=1 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=141 took 10.7s]
m=143: reps=1062 dec=1062 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=143 took 13.6s]
m=145: reps=1204 dec=1203 indec=1 quasi=0 nonquasi=1 std-covered=1 split-covered=0 TRULY-OPEN=0
  [m=145 took 13.1s]
m=147: reps=1816 dec=1812 indec=4 quasi=4 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=147 took 10.9s]
m=149: reps=950 dec=950 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=149 took 18.9s]
m=151: reps=976 dec=976 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=151 took 19.9s]
m=153: reps=1816 dec=1814 indec=2 quasi=2 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=153 took 13.9s]
m=155: reps=1370 dec=1369 indec=1 quasi=0 nonquasi=1 std-covered=1 split-covered=0 TRULY-OPEN=0
  [m=155 took 17.8s]
m=157: reps=1054 dec=1054 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=157 took 23.4s]
m=159: reps=1780 dec=1779 indec=1 quasi=1 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=159 took 16.9s]
m=161: reps=1379 dec=1379 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=161 took 22.2s]
m=163: reps=1135 dec=1135 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=163 took 27.0s]
m=165: reps=2743 dec=2736 indec=7 quasi=4 nonquasi=3 std-covered=2 split-covered=0 TRULY-OPEN=1
  m=165 OPEN (5, 20, 80, 110, 125, 155)  diag=[3, 5]  eig-field-degree(max over 2 primes)=2  IMAG-QUADRATIC candidate
  [m=165 took 18.4s]
m=167: reps=1190 dec=1190 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=167 took 32.5s]
m=169: reps=1322 dec=1322 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=169 took 29.6s]
m=171: reps=2236 dec=2234 indec=2 quasi=2 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=171 took 23.2s]
m=173: reps=1276 dec=1276 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=173 took 35.0s]
m=175: reps=2015 dec=2012 indec=3 quasi=0 nonquasi=3 std-covered=3 split-covered=0 TRULY-OPEN=0
  [m=175 took 25.8s]
m=177: reps=2187 dec=2186 indec=1 quasi=1 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=177 took 25.8s]
m=179: reps=1365 dec=1365 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=179 took 40.0s]
m=181: reps=1396 dec=1396 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=181 took 41.8s]
m=183: reps=2334 dec=2333 indec=1 quasi=1 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=183 took 30.5s]
m=185: reps=1930 dec=1929 indec=1 quasi=0 nonquasi=1 std-covered=1 split-covered=0 TRULY-OPEN=0
  [m=185 took 37.1s]
m=187: reps=1761 dec=1761 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=187 took 42.0s]
m=189: reps=3100 dec=3091 indec=9 quasi=9 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=189 took 30.6s]
m=191: reps=1552 dec=1552 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=191 took 55.2s]
m=193: reps=1585 dec=1585 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=193 took 65.9s]
m=195: reps=3715 dec=3707 indec=8 quasi=4 nonquasi=4 std-covered=2 split-covered=2 TRULY-OPEN=0
  m=195 SPLIT-CLOSED (5, 35, 80, 110, 170, 185)
  m=195 SPLIT-CLOSED (5, 70, 80, 110, 145, 175)
  [m=195 took 29.6s]
m=197: reps=1650 dec=1650 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=197 took 58.8s]
m=199: reps=1684 dec=1684 indec=0 quasi=0 nonquasi=0 std-covered=0 split-covered=0 TRULY-OPEN=0
  [m=199 took 60.5s]
=== V2 COMPLETE ===
m=21: reps=64 base-closed=64 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=21 DONE (v3 d3) ===
  [m=21 took 0s]
m=25: reps=39 base-closed=39 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=25 DONE (v3 d3) ===
  [m=25 took 0s]
m=27: reps=68 base-closed=68 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=27 DONE (v3 d3) ===
  [m=27 took 0s]
m=29: reps=40 base-closed=40 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=29 DONE (v3 d3) ===
  [m=29 took 0s]
m=31: reps=46 base-closed=46 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=31 DONE (v3 d3) ===
  [m=31 took 0s]
m=33: reps=104 base-closed=103 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=1
  m=33 OPEN (1, 4, 16, 22, 25, 31)  content-gcd=1 (primitive)
=== m=33 DONE (v3 d3) ===
  [m=33 took 0s]
m=35: reps=92 base-closed=92 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=35 DONE (v3 d3) ===
  [m=35 took 0s]
m=37: reps=64 base-closed=64 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=37 DONE (v3 d3) ===
  [m=37 took 0s]
m=39: reps=140 base-closed=140 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=39 DONE (v3 d3) ===
  [m=39 took 0s]
m=41: reps=77 base-closed=77 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=41 DONE (v3 d3) ===
  [m=41 took 0s]
m=43: reps=85 base-closed=85 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=43 DONE (v3 d3) ===
  [m=43 took 0s]
m=45: reps=245 base-closed=244 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=45 DONE (v3 d3) ===
  [m=45 took 0s]
m=47: reps=100 base-closed=100 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=47 DONE (v3 d3) ===
  [m=47 took 0s]
m=49: reps=128 base-closed=128 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=49 DONE (v3 d3) ===
  [m=49 took 0s]
m=51: reps=217 base-closed=217 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=51 DONE (v3 d3) ===
  [m=51 took 0s]
m=53: reps=126 base-closed=126 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=53 DONE (v3 d3) ===
  [m=53 took 0s]
m=55: reps=197 base-closed=197 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=55 DONE (v3 d3) ===
  [m=55 took 0s]
m=57: reps=265 base-closed=265 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=57 DONE (v3 d3) ===
  [m=57 took 0s]
m=59: reps=155 base-closed=155 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=59 DONE (v3 d3) ===
  [m=59 took 0s]
m=61: reps=166 base-closed=166 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=61 DONE (v3 d3) ===
  [m=61 took 1s]
m=63: reps=407 base-closed=407 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=63 DONE (v3 d3) ===
  [m=63 took 0s]
m=65: reps=268 base-closed=268 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=65 DONE (v3 d3) ===
  [m=65 took 1s]
m=67: reps=199 base-closed=199 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=67 DONE (v3 d3) ===
  [m=67 took 1s]
m=69: reps=372 base-closed=372 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=69 DONE (v3 d3) ===
  [m=69 took 1s]
m=71: reps=222 base-closed=222 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=71 DONE (v3 d3) ===
  [m=71 took 1s]
m=73: reps=235 base-closed=235 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=73 DONE (v3 d3) ===
  [m=73 took 1s]
m=75: reps=561 base-closed=561 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=75 DONE (v3 d3) ===
  [m=75 took 1s]
m=77: reps=346 base-closed=346 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=77 DONE (v3 d3) ===
  [m=77 took 3s]
m=79: reps=274 base-closed=274 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=79 DONE (v3 d3) ===
  [m=79 took 4s]
m=81: reps=504 base-closed=504 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=81 DONE (v3 d3) ===
  [m=81 took 2s]
m=83: reps=301 base-closed=301 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=83 DONE (v3 d3) ===
  [m=83 took 3s]
m=85: reps=437 base-closed=437 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=85 DONE (v3 d3) ===
  [m=85 took 2s]
m=87: reps=570 base-closed=570 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=87 DONE (v3 d3) ===
  [m=87 took 2s]
m=89: reps=345 base-closed=345 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=89 DONE (v3 d3) ===
  [m=89 took 2s]
m=91: reps=473 base-closed=473 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=91 DONE (v3 d3) ===
  [m=91 took 2s]
m=93: reps=646 base-closed=646 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=93 DONE (v3 d3) ===
  [m=93 took 2s]
m=95: reps=539 base-closed=539 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=95 DONE (v3 d3) ===
  [m=95 took 2s]
m=97: reps=409 base-closed=409 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=97 DONE (v3 d3) ===
  [m=97 took 3s]
m=99: reps=825 base-closed=824 deep-closed(d<=3,iter)=0 transport-closed=1 OPEN=0
=== m=99 DONE (v3 d3) ===
  [m=99 took 10s]
m=101: reps=442 base-closed=442 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=101 DONE (v3 d3) ===
  [m=101 took 4s]
m=103: reps=460 base-closed=460 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=103 DONE (v3 d3) ===
  [m=103 took 4s]
m=105: reps=1286 base-closed=1284 deep-closed(d<=3,iter)=2 transport-closed=0 OPEN=0
=== m=105 DONE (v3 d3) ===
  [m=105 took 2s]
m=107: reps=495 base-closed=495 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=107 DONE (v3 d3) ===
  [m=107 took 5s]
m=109: reps=514 base-closed=514 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=109 DONE (v3 d3) ===
  [m=109 took 5s]
m=111: reps=900 base-closed=900 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=111 DONE (v3 d3) ===
  [m=111 took 4s]
m=113: reps=551 base-closed=551 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=113 DONE (v3 d3) ===
  [m=113 took 6s]
m=115: reps=772 base-closed=772 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=115 DONE (v3 d3) ===
  [m=115 took 7s]
m=117: reps=1117 base-closed=1117 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=117 DONE (v3 d3) ===
  [m=117 took 5s]
m=119: reps=776 base-closed=776 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=119 DONE (v3 d3) ===
  [m=119 took 6s]
m=121: reps=694 base-closed=694 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=121 DONE (v3 d3) ===
  [m=121 took 7s]
m=123: reps=1091 base-closed=1091 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=123 DONE (v3 d3) ===
  [m=123 took 6s]
m=125: reps=866 base-closed=866 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=125 DONE (v3 d3) ===
  [m=125 took 8s]
m=127: reps=694 base-closed=694 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=127 DONE (v3 d3) ===
  [m=127 took 10s]
m=129: reps=1195 base-closed=1195 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=129 DONE (v3 d3) ===
  [m=129 took 7s]
m=131: reps=737 base-closed=737 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=131 DONE (v3 d3) ===
  [m=131 took 11s]
m=133: reps=960 base-closed=960 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=133 DONE (v3 d3) ===
  [m=133 took 10s]
m=135: reps=1767 base-closed=1766 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=135 DONE (v3 d3) ===
  [m=135 took 7s]
m=137: reps=805 base-closed=805 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=137 DONE (v3 d3) ===
  [m=137 took 13s]
m=139: reps=829 base-closed=829 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=139 DONE (v3 d3) ===
  [m=139 took 14s]
m=141: reps=1414 base-closed=1414 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=141 DONE (v3 d3) ===
  [m=141 took 10s]
m=143: reps=1062 base-closed=1062 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=143 DONE (v3 d3) ===
  [m=143 took 13s]
m=145: reps=1204 base-closed=1204 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=145 DONE (v3 d3) ===
  [m=145 took 13s]
m=147: reps=1816 base-closed=1816 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=147 DONE (v3 d3) ===
  [m=147 took 11s]
m=149: reps=950 base-closed=950 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=149 DONE (v3 d3) ===
  [m=149 took 19s]
m=151: reps=976 base-closed=976 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=151 DONE (v3 d3) ===
  [m=151 took 20s]
m=153: reps=1816 base-closed=1816 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=153 DONE (v3 d3) ===
  [m=153 took 14s]
m=155: reps=1370 base-closed=1370 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=155 DONE (v3 d3) ===
  [m=155 took 17s]
m=157: reps=1054 base-closed=1054 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=157 DONE (v3 d3) ===
  [m=157 took 24s]
m=159: reps=1780 base-closed=1780 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=159 DONE (v3 d3) ===
  [m=159 took 17s]
m=161: reps=1379 base-closed=1379 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=161 DONE (v3 d3) ===
  [m=161 took 22s]
m=163: reps=1135 base-closed=1135 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=163 DONE (v3 d3) ===
  [m=163 took 27s]
m=165: reps=2743 base-closed=2742 deep-closed(d<=3,iter)=0 transport-closed=1 OPEN=0
=== m=165 DONE (v3 d3) ===
  [m=165 took 51s]
m=167: reps=1190 base-closed=1190 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=167 DONE (v3 d3) ===
  [m=167 took 30s]
m=169: reps=1322 base-closed=1322 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=169 DONE (v3 d3) ===
  [m=169 took 29s]
m=171: reps=2236 base-closed=2236 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=171 DONE (v3 d3) ===
  [m=171 took 21s]
m=173: reps=1276 base-closed=1276 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=173 DONE (v3 d3) ===
  [m=173 took 34s]
m=175: reps=2015 base-closed=2015 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=175 DONE (v3 d3) ===
  [m=175 took 25s]
m=177: reps=2187 base-closed=2187 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=177 DONE (v3 d3) ===
  [m=177 took 26s]
m=179: reps=1365 base-closed=1365 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=179 DONE (v3 d3) ===
  [m=179 took 39s]
m=181: reps=1396 base-closed=1396 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=181 DONE (v3 d3) ===
  [m=181 took 41s]
m=183: reps=2334 base-closed=2334 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=183 DONE (v3 d3) ===
  [m=183 took 29s]
m=185: reps=1930 base-closed=1930 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=185 DONE (v3 d3) ===
  [m=185 took 36s]
m=187: reps=1761 base-closed=1761 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=187 DONE (v3 d3) ===
  [m=187 took 41s]
m=189: reps=3100 base-closed=3100 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=189 DONE (v3 d3) ===
  [m=189 took 30s]
m=191: reps=1552 base-closed=1552 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=191 DONE (v3 d3) ===
  [m=191 took 52s]
m=193: reps=1585 base-closed=1585 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=193 DONE (v3 d3) ===
  [m=193 took 53s]
m=195: reps=3715 base-closed=3715 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=195 DONE (v3 d3) ===
  [m=195 took 28s]
m=197: reps=1650 base-closed=1650 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=197 DONE (v3 d3) ===
  [m=197 took 56s]
m=199: reps=1684 base-closed=1684 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=0
=== m=199 DONE (v3 d3) ===
  [m=199 took 60s]
=== V3 COMPLETE ===


==> anc/data/l4/census_scan_v2.log <==
m=33: reps=104 dec=102 indec=2 quasi=1 nonquasi=1 std-covered=0 split-covered=0 TRULY-OPEN=1
  m=33 OPEN (1, 4, 16, 22, 25, 31)  diag=[3]  eig-field-degree(max over 2 primes)=2  IMAG-QUADRATIC candidate
=== m=33 DONE ===
m=39: reps=140 dec=137 indec=3 quasi=1 nonquasi=2 std-covered=0 split-covered=2 TRULY-OPEN=0
  m=39 SPLIT-CLOSED (1, 7, 16, 22, 34, 37)
  m=39 SPLIT-CLOSED (1, 14, 16, 22, 29, 35)
=== m=39 DONE ===
m=45: reps=245 dec=237 indec=8 quasi=6 nonquasi=2 std-covered=1 split-covered=0 TRULY-OPEN=1
  m=45 OPEN (1, 19, 20, 28, 30, 37)  diag=none  eig-field-degree(max over 2 primes)=6  BEYOND imaginary quadratic
=== m=45 DONE ===


==> anc/data/l4/census_scan_v3.log <==
m=33: reps=104 base-closed=103 deep-closed(d<=3,iter)=0 transport-closed=0 OPEN=1
  m=33 OPEN (1, 4, 16, 22, 25, 31)  content-gcd=1 (primitive)
=== m=33 DONE (v3 d3) ===
m=45: reps=245 base-closed=244 deep-closed(d<=3,iter)=1 transport-closed=0 OPEN=0
=== m=45 DONE (v3 d3) ===
m=66: reps=1041 base-closed=1018 deep-closed(d<=3,iter)=23 transport-closed=0 OPEN=0
=== m=66 DONE (v3 d3) ===


==> anc/data/l4/even_final_table.json <==
{
 "tier": "primitive post-depth-two survivors, even 6 <= m <= 250",
 "rows": [
  {
   "m": 50,
   "class": [
    1,
    7,
    27,
    30,
    41,
    44
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-4 4+6+4 std"
  },
  {
   "m": 54,
   "class": [
    1,
    7,
    19,
    36,
    49,
    50
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "iterated-d3 gen-2 (+direct d5)"
  },
  {
   "m": 54,
   "class": [
    1,
    7,
    24,
    38,
    41,
    51
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6"
  },
  {
   "m": 54,
   "class": [
    1,
    7,
    36,
    38,
    39,
    41
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6"
  },
  {
   "m": 66,
   "class": [
    1,
    8,
    23,
    52,
    54,
    60
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6"
  },
  {
   "m": 66,
   "class": [
    1,
    25,
    31,
    37,
    49,
    55
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6 (33,33)"
  },
  {
   "m": 70,
   "class": [
    1,
    6,
    43,
    45,
    57,
    58
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6 std"
  },
  {
   "m": 70,
   "class": [
    1,
    20,
    24,
    42,
    61,
    62
   ],
   "content": 1,
   "nu_in_S_m": false,
   "two_nu_in_S_m": true,
   "status": "open",
   "route": "unresolved; wall W_70"
  },
  {
   "m": 72,
   "class": [
    1,
    10,
    37,
    50,
    54,
    64
   ],
   "content": 1,
   "nu_in_S_m": false,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6"
  },
  {
   "m": 72,
   "class": [
    1,
    26,
    37,
    40,
    54,
    58
   ],
   "content": 1,
   "nu_in_S_m": false,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6"
  },
  {
   "m": 78,
   "class": [
    1,
    12,
    43,
    55,
    60,
    63
   ],
   "content": 1,
   "nu_in_S_m": false,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6"
  },
  {
   "m": 78,
   "class": [
    1,
    20,
    43,
    45,
    62,
    63
   ],
   "content": 1,
   "nu_in_S_m": false,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6"
  },
  {
   "m": 78,
   "class": [
    1,
    28,
    42,
    45,
    54,
    64
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6 (39,39)"
  },
  {
   "m": 90,
   "class": [
    1,
    8,
    26,
    62,
    85,
    88
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6 std"
  },
  {
   "m": 90,
   "class": [
    1,
    23,
    38,
    55,
    74,
    79
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "iterated-d3 gen-2 (45,45)"
  },
  {
   "m": 90,
   "class": [
    1,
    38,
    46,
    55,
    56,
    74
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6 std"
  },
  {
   "m": 102,
   "class": [
    1,
    14,
    16,
    82,
    93,
    100
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6"
  },
  {
   "m": 102,
   "class": [
    1,
    16,
    28,
    62,
    99,
    100
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6"
  },
  {
   "m": 102,
   "class": [
    1,
    40,
    52,
    69,
    70,
    74
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6"
  },
  {
   "m": 102,
   "class": [
    1,
    46,
    52,
    57,
    70,
    80
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6"
  },
  {
   "m": 108,
   "class": [
    1,
    44,
    55,
    58,
    82,
    84
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6"
  },
  {
   "m": 110,
   "class": [
    1,
    24,
    62,
    71,
    81,
    91
   ],
   "content": 1,
   "nu_in_S_m": false,
   "two_nu_in_S_m": true,
   "status": "open",
   "route": "unresolved; wall W_110"
  },
  {
   "m": 110,
   "class": [
    1,
    31,
    55,
    71,
    81,
    91
   ],
   "content": 1,
   "nu_in_S_m": false,
   "two_nu_in_S_m": true,
   "status": "open",
   "route": "unresolved; wall W_110"
  },
  {
   "m": 114,
   "class": [
    1,
    7,
    78,
    79,
    86,
    91
   ],
   "content": 1,
   "nu_in_S_m": false,
   "two_nu_in_S_m": true,
   "status": "open",
   "route": "unresolved; wall W_114"
  },
  {
   "m": 114,
   "class": [
    1,
    13,
    43,
    72,
    103,
    110
   ],
   "content": 1,
   "nu_in_S_m": false,
   "two_nu_in_S_m": true,
   "status": "open",
   "route": "unresolved; wall W_114"
  },
  {
   "m": 114,
   "class": [
    1,
    13,
    43,
    80,
    102,
    103
   ],
   "content": 1,
   "nu_in_S_m": false,
   "two_nu_in_S_m": true,
   "status": "open",
   "route": "unresolved; wall W_114"
  },
  {
   "m": 114,
   "class": [
    1,
    44,
    60,
    77,
    78,
    82
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "iterated-d2 gen-2"
  },
  {
   "m": 138,
   "class": [
    1,
    22,
    57,
    63,
    135,
    136
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "iterated-d2 gen-2"
  },
  {
   "m": 138,
   "class": [
    1,
    70,
    75,
    81,
    93,
    94
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "iterated-d2 gen-2 (69,69)"
  },
  {
   "m": 140,
   "class": [
    1,
    58,
    71,
    86,
    90,
    114
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "iterated-d2 gen-2 (70,70)"
  },
  {
   "m": 150,
   "class": [
    1,
    39,
    66,
    101,
    120,
    123
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "iterated-d3 gen-2"
  },
  {
   "m": 156,
   "class": [
    1,
    79,
    84,
    90,
    106,
    108
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "iterated-d2 gen-2 (78,78)"
  },
  {
   "m": 156,
   "class": [
    2,
    45,
    84,
    106,
    108,
    123
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "iterated-d2 gen-2"
  },
  {
   "m": 168,
   "class": [
    1,
    25,
    79,
    121,
    127,
    151
   ],
   "content": 1,
   "nu_in_S_m": false,
   "two_nu_in_S_m": true,
   "status": "closed-by-proposition",
   "route": "Prop. w168 (coset transfer from a *-split class)"
  },
  {
   "m": 168,
   "class": [
    1,
    27,
    87,
    113,
    126,
    150
   ],
   "content": 1,
   "nu_in_S_m": false,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "iterated-d2 gen-2"
  },
  {
   "m": 210,
   "class": [
    1,
    43,
    44,
    169,
    185,
    188
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6 [pairs (5,205),(83,127),(85,125) -> (1,43,85,127,169,205)+(5,44,83,125,185,188)]"
  },
  {
   "m": 210,
   "class": [
    1,
    79,
    109,
    121,
    151,
    169
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "closed-by-proposition",
   "route": "Prop. w210 (nu in S_210; 40-generator certificate)"
  },
  {
   "m": 210,
   "class": [
    2,
    9,
    129,
    142,
    168,
    180
   ],
   "content": 1,
   "nu_in_S_m": false,
   "two_nu_in_S_m": true,
   "status": "open",
   "route": "unresolved; wall W_70"
  },
  {
   "m": 210,
   "class": [
    2,
    82,
    111,
    141,
    142,
    152
   ],
   "content": 1,
   "nu_in_S_m": true,
   "two_nu_in_S_m": true,
   "status": "deep-closed",
   "route": "depth-3 6+6 [pairs (6,204),(36,174),(105,105) -> (2,36,105,141,142,204)+(6,82,105,111,152,174)]"
  },
  {
   "m": 220,
   "class": [
    1,
    62,
    111,
    142,
    162,
    182
   ],
   "content": 1,
   "nu_in_S_m": false,
   "two_nu_in_S_m": true,
   "status": "open",
   "route": "unresolved; wall W_110"
  }
 ]
}

==> anc/data/l4/even_tier_table.json <==
{
 "tiers": "base = the four base predicates (decomposable / quasi-decomposable / standard / *-split); d2 = base survivors NOT closed by the partition-closure oracle with <= 2 added vanishing pairs (the paper's headline tier: 'primitive post-depth-two survivors'). sha256_d2_survivors = SHA-256 of the level's d2-survivor list, one class per line, sorted.",
 "levels": [
  {
   "m": 6,
   "n_reps": 14,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 8,
   "n_reps": 17,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 10,
   "n_reps": 30,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 12,
   "n_reps": 79,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 14,
   "n_reps": 51,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 16,
   "n_reps": 62,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 18,
   "n_reps": 143,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 20,
   "n_reps": 161,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 22,
   "n_reps": 86,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 24,
   "n_reps": 355,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 26,
   "n_reps": 112,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 28,
   "n_reps": 209,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 30,
   "n_reps": 650,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 32,
   "n_reps": 196,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 34,
   "n_reps": 166,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 36,
   "n_reps": 574,
   "n_base_survivors": 8,
   "n_base_survivors_primitive": 8,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 38,
   "n_reps": 198,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 40,
   "n_reps": 496,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 42,
   "n_reps": 1030,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 44,
   "n_reps": 342,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 46,
   "n_reps": 268,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 48,
   "n_reps": 959,
   "n_base_survivors": 12,
   "n_base_survivors_primitive": 12,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 50,
   "n_reps": 397,
   "n_base_survivors": 2,
   "n_base_survivors_primitive": 2,
   "n_d2_survivors": 1,
   "n_d2_survivors_primitive": 1,
   "d2_survivors_primitive": [
    [
     1,
     7,
     27,
     30,
     41,
     44
    ]
   ],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "d40856f7e63aac7f87a1c9b3e8d0f69dbf3c6f23e7b9ada475ed4ddcde0837ba"
  },
  {
   "m": 52,
   "n_reps": 444,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 54,
   "n_reps": 719,
   "n_base_survivors": 18,
   "n_base_survivors_primitive": 18,
   "n_d2_survivors": 3,
   "n_d2_survivors_primitive": 3,
   "d2_survivors_primitive": [
    [
     1,
     7,
     19,
     36,
     49,
     50
    ],
    [
     1,
     7,
     24,
     38,
     41,
     51
    ],
    [
     1,
     7,
     36,
     38,
     39,
     41
    ]
   ],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "1ae3044a652500f1f143e02bbd89da4c6c2bf720448092a3f39ce77a8151b004"
  },
  {
   "m": 56,
   "n_reps": 651,
   "n_base_survivors": 7,
   "n_base_survivors_primitive": 7,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 58,
   "n_reps": 396,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 60,
   "n_reps": 2794,
   "n_base_survivors": 8,
   "n_base_survivors_primitive": 8,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 62,
   "n_reps": 445,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 64,
   "n_reps": 615,
   "n_base_survivors": 2,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 66,
   "n_reps": 1041,
   "n_base_survivors": 23,
   "n_base_survivors_primitive": 22,
   "n_d2_survivors": 2,
   "n_d2_survivors_primitive": 2,
   "d2_survivors_primitive": [
    [
     1,
     8,
     23,
     52,
     54,
     60
    ],
    [
     1,
     25,
     31,
     37,
     49,
     55
    ]
   ],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "da3d1522f0cf807996cfff04161659792b5968e3003cfbe508ac0494623467b6"
  },
  {
   "m": 68,
   "n_reps": 674,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 70,
   "n_reps": 882,
   "n_base_survivors": 4,
   "n_base_survivors_primitive": 4,
   "n_d2_survivors": 2,
   "n_d2_survivors_primitive": 2,
   "d2_survivors_primitive": [
    [
     1,
     6,
     43,
     45,
     57,
     58
    ],
    [
     1,
     20,
     24,
     42,
     61,
     62
    ]
   ],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "eb6598f7b3369a830cbad1018934070ed0a1d1cfe15165cbe15ce564ab88b509"
  },
  {
   "m": 72,
   "n_reps": 1842,
   "n_base_survivors": 27,
   "n_base_survivors_primitive": 19,
   "n_d2_survivors": 2,
   "n_d2_survivors_primitive": 2,
   "d2_survivors_primitive": [
    [
     1,
     10,
     37,
     50,
     54,
     64
    ],
    [
     1,
     26,
     37,
     40,
     54,
     58
    ]
   ],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "84ca0af5620e3dbc1b512f4559605a7177f75dfa05cc63684dd496bc7fc1a975"
  },
  {
   "m": 74,
   "n_reps": 604,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 76,
   "n_reps": 808,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 78,
   "n_reps": 1357,
   "n_base_survivors": 38,
   "n_base_survivors_primitive": 38,
   "n_d2_survivors": 3,
   "n_d2_survivors_primitive": 3,
   "d2_survivors_primitive": [
    [
     1,
     12,
     43,
     55,
     60,
     63
    ],
    [
     1,
     20,
     43,
     45,
     62,
     63
    ],
    [
     1,
     28,
     42,
     45,
     54,
     64
    ]
   ],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "b2cd89a20c6a3f981eb844bbf6d3bfff3877a2db2a1a595202ace4859c0648bb"
  },
  {
   "m": 80,
   "n_reps": 1377,
   "n_base_survivors": 3,
   "n_base_survivors_primitive": 3,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 82,
   "n_reps": 722,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 84,
   "n_reps": 3135,
   "n_base_survivors": 25,
   "n_base_survivors_primitive": 24,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 86,
   "n_reps": 786,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 88,
   "n_reps": 1180,
   "n_base_survivors": 2,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 90,
   "n_reps": 2713,
   "n_base_survivors": 22,
   "n_base_survivors_primitive": 21,
   "n_d2_survivors": 3,
   "n_d2_survivors_primitive": 3,
   "d2_survivors_primitive": [
    [
     1,
     8,
     26,
     62,
     85,
     88
    ],
    [
     1,
     23,
     38,
     55,
     74,
     79
    ],
    [
     1,
     38,
     46,
     55,
     56,
     74
    ]
   ],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "16385c6ca2ccb86410d240cffc83d54d28284529801c8cc37686db0470316d11"
  },
  {
   "m": 92,
   "n_reps": 1110,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 94,
   "n_reps": 920,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 96,
   "n_reps": 2503,
   "n_base_survivors": 34,
   "n_base_survivors_primitive": 21,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 98,
   "n_reps": 1182,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 100,
   "n_reps": 1711,
   "n_base_survivors": 3,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 1,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [
    [
     2,
     14,
     54,
     60,
     82,
     88
    ]
   ],
   "sha256_d2_survivors": "d70aec493d06c2bc84924f55aff45c7d7692ecf231bc0c0dd336696d203949ac"
  },
  {
   "m": 102,
   "n_reps": 1922,
   "n_base_survivors": 25,
   "n_base_survivors_primitive": 25,
   "n_d2_survivors": 4,
   "n_d2_survivors_primitive": 4,
   "d2_survivors_primitive": [
    [
     1,
     14,
     16,
     82,
     93,
     100
    ],
    [
     1,
     16,
     28,
     62,
     99,
     100
    ],
    [
     1,
     40,
     52,
     69,
     70,
     74
    ],
    [
     1,
     46,
     52,
     57,
     70,
     80
    ]
   ],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "3eddd1e77777075b2eae68322d04376e7ebd84c1cecec264e14fde9a056928ac"
  },
  {
   "m": 104,
   "n_reps": 1550,
   "n_base_survivors": 2,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 106,
   "n_reps": 1144,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 108,
   "n_reps": 2798,
   "n_base_survivors": 39,
   "n_base_survivors_primitive": 13,
   "n_d2_survivors": 4,
   "n_d2_survivors_primitive": 1,
   "d2_survivors_primitive": [
    [
     1,
     44,
     55,
     58,
     82,
     84
    ]
   ],
   "d2_survivors_induced": [
    [
     2,
     14,
     38,
     72,
     98,
     100
    ],
    [
     2,
     14,
     48,
     76,
     82,
     102
    ],
    [
     2,
     14,
     72,
     76,
     78,
     82
    ]
   ],
   "sha256_d2_survivors": "8cac555aef7f53c62bb5695ae9365077eca6f978963559a51877191520f36c19"
  },
  {
   "m": 110,
   "n_reps": 1785,
   "n_base_survivors": 3,
   "n_base_survivors_primitive": 3,
   "n_d2_survivors": 2,
   "n_d2_survivors_primitive": 2,
   "d2_survivors_primitive": [
    [
     1,
     24,
     62,
     71,
     81,
     91
    ],
    [
     1,
     31,
     55,
     71,
     81,
     91
    ]
   ],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "36d0c2f2cc71202165be3fcefca5ac5821346696966041bff125ca539b2e025d"
  },
  {
   "m": 112,
   "n_reps": 2046,
   "n_base_survivors": 8,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 114,
   "n_reps": 2313,
   "n_base_survivors": 24,
   "n_base_survivors_primitive": 24,
   "n_d2_survivors": 4,
   "n_d2_survivors_primitive": 4,
   "d2_survivors_primitive": [
    [
     1,
     7,
     78,
     79,
     86,
     91
    ],
    [
     1,
     13,
     43,
     72,
     103,
     110
    ],
    [
     1,
     13,
     43,
     80,
     102,
     103
    ],
    [
     1,
     44,
     60,
     77,
     78,
     82
    ]
   ],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "5b74b3037404762260762d504cd35a61c80b8a7a9e91ae961f2451c2597e923f"
  },
  {
   "m": 116,
   "n_reps": 1658,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 118,
   "n_reps": 1390,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 120,
   "n_reps": 7002,
   "n_base_survivors": 48,
   "n_base_survivors_primitive": 40,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 122,
   "n_reps": 1480,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 124,
   "n_reps": 1866,
   "n_base_survivors": 3,
   "n_base_survivors_primitive": 2,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 126,
   "n_reps": 4241,
   "n_base_survivors": 20,
   "n_base_survivors_primitive": 19,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 128,
   "n_reps": 2050,
   "n_base_survivors": 3,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 130,
   "n_reps": 2376,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 132,
   "n_reps": 4010,
   "n_base_survivors": 54,
   "n_base_survivors_primitive": 30,
   "n_d2_survivors": 2,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [
    [
     2,
     16,
     46,
     104,
     108,
     120
    ],
    [
     2,
     50,
     62,
     74,
     98,
     110
    ]
   ],
   "sha256_d2_survivors": "503dfd358edd52212749d36d9e135ea1534312d2d6544c34525dfddd252d7160"
  },
  {
   "m": 134,
   "n_reps": 1758,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 136,
   "n_reps": 2424,
   "n_base_survivors": 2,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 138,
   "n_reps": 3205,
   "n_base_survivors": 22,
   "n_base_survivors_primitive": 22,
   "n_d2_survivors": 2,
   "n_d2_survivors_primitive": 2,
   "d2_survivors_primitive": [
    [
     1,
     22,
     57,
     63,
     135,
     136
    ],
    [
     1,
     70,
     75,
     81,
     93,
     94
    ]
   ],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "da650c297bf4cfdd386c2cab599ea01ee2ba7422b464128f8f4256ac03bd7152"
  },
  {
   "m": 140,
   "n_reps": 3756,
   "n_base_survivors": 7,
   "n_base_survivors_primitive": 3,
   "n_d2_survivors": 3,
   "n_d2_survivors_primitive": 1,
   "d2_survivors_primitive": [
    [
     1,
     58,
     71,
     86,
     90,
     114
    ]
   ],
   "d2_survivors_induced": [
    [
     2,
     12,
     86,
     90,
     114,
     116
    ],
    [
     2,
     40,
     48,
     84,
     122,
     124
    ]
   ],
   "sha256_d2_survivors": "284eb4d340b375fd9415994847132e1970b55c0d0967443250ebd8b639b7aef8"
  },
  {
   "m": 142,
   "n_reps": 1956,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 144,
   "n_reps": 5241,
   "n_base_survivors": 51,
   "n_base_survivors_primitive": 12,
   "n_d2_survivors": 2,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [
    [
     2,
     20,
     74,
     100,
     108,
     128
    ],
    [
     2,
     52,
     74,
     80,
     108,
     116
    ]
   ],
   "sha256_d2_survivors": "5f1c2e07964686556e492b1e00907205ea7919bd0d5e695e63f1641d3de4ea10"
  },
  {
   "m": 146,
   "n_reps": 2062,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 148,
   "n_reps": 2556,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 150,
   "n_reps": 5232,
   "n_base_survivors": 23,
   "n_base_survivors_primitive": 21,
   "n_d2_survivors": 2,
   "n_d2_survivors_primitive": 1,
   "d2_survivors_primitive": [
    [
     1,
     39,
     66,
     101,
     120,
     123
    ]
   ],
   "d2_survivors_induced": [
    [
     3,
     21,
     81,
     90,
     123,
     132
    ]
   ],
   "sha256_d2_survivors": "6c23eebc50a5f0975afa3d1cf2bd6337fa837552bb9e6e2cc4356792afd56f63"
  },
  {
   "m": 152,
   "n_reps": 2936,
   "n_base_survivors": 2,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 154,
   "n_reps": 3048,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 156,
   "n_reps": 5314,
   "n_base_survivors": 63,
   "n_base_survivors_primitive": 24,
   "n_d2_survivors": 5,
   "n_d2_survivors_primitive": 2,
   "d2_survivors_primitive": [
    [
     1,
     79,
     84,
     90,
     106,
     108
    ],
    [
     2,
     45,
     84,
     106,
     108,
     123
    ]
   ],
   "d2_survivors_induced": [
    [
     2,
     24,
     86,
     110,
     120,
     126
    ],
    [
     2,
     40,
     86,
     90,
     124,
     126
    ],
    [
     2,
     56,
     84,
     90,
     108,
     128
    ]
   ],
   "sha256_d2_survivors": "cd931c1f71b949032e165ba97d6db756c9ad8f4d2cd2fa5954a61c93bba36a7c"
  },
  {
   "m": 158,
   "n_reps": 2388,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 160,
   "n_reps": 4268,
   "n_base_survivors": 5,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 162,
   "n_reps": 4410,
   "n_base_survivors": 28,
   "n_base_survivors_primitive": 10,
   "n_d2_survivors": 3,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [
    [
     3,
     21,
     57,
     108,
     147,
     150
    ],
    [
     3,
     21,
     72,
     114,
     123,
     153
    ],
    [
     3,
     21,
     108,
     114,
     117,
     123
    ]
   ],
   "sha256_d2_survivors": "06b13a5e4d96a3578788373857b1dfcd0f30cc7524da54504ea1b00b6a355367"
  },
  {
   "m": 164,
   "n_reps": 3074,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 166,
   "n_reps": 2618,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 168,
   "n_reps": 8582,
   "n_base_survivors": 77,
   "n_base_survivors_primitive": 45,
   "n_d2_survivors": 2,
   "n_d2_survivors_primitive": 2,
   "d2_survivors_primitive": [
    [
     1,
     25,
     79,
     121,
     127,
     151
    ],
    [
     1,
     27,
     87,
     113,
     126,
     150
    ]
   ],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "40cdf2ca1f363ceff9d22b1d2e1b72762b848a8d72534cf4f345fe40500ff145"
  },
  {
   "m": 170,
   "n_reps": 3802,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 172,
   "n_reps": 3352,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 174,
   "n_reps": 4830,
   "n_base_survivors": 19,
   "n_base_survivors_primitive": 19,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 176,
   "n_reps": 4104,
   "n_base_survivors": 3,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 178,
   "n_reps": 2986,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 180,
   "n_reps": 10973,
   "n_base_survivors": 56,
   "n_base_survivors_primitive": 18,
   "n_d2_survivors": 3,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [
    [
     2,
     16,
     52,
     124,
     170,
     176
    ],
    [
     2,
     46,
     76,
     110,
     148,
     158
    ],
    [
     2,
     76,
     92,
     110,
     112,
     148
    ]
   ],
   "sha256_d2_survivors": "7ad26088a08645bed8452d30c875db2e4c3fccd91726a5eefe0f83c6813c0052"
  },
  {
   "m": 182,
   "n_reps": 4090,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 184,
   "n_reps": 4106,
   "n_base_survivors": 2,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 186,
   "n_reps": 5447,
   "n_base_survivors": 20,
   "n_base_survivors_primitive": 19,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 188,
   "n_reps": 3942,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 190,
   "n_reps": 4643,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 192,
   "n_reps": 7545,
   "n_base_survivors": 51,
   "n_base_survivors_primitive": 16,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 194,
   "n_reps": 3514,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 196,
   "n_reps": 5065,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 198,
   "n_reps": 7164,
   "n_base_survivors": 35,
   "n_base_survivors_primitive": 12,
   "n_d2_survivors": 2,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [
    [
     3,
     24,
     69,
     156,
     162,
     180
    ],
    [
     3,
     75,
     93,
     111,
     147,
     165
    ]
   ],
   "sha256_d2_survivors": "4aadd57da6223a55b1ebd71f01cb95a433b5be0536aed93d2da817df9cad3421"
  },
  {
   "m": 200,
   "n_reps": 6211,
   "n_base_survivors": 4,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 1,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [
    [
     4,
     28,
     108,
     120,
     164,
     176
    ]
   ],
   "sha256_d2_survivors": "ec44e29fc5ef5d6c1851d49b6591ddfa0b29acd31888f4e7fdd99a6e9eee9d45"
  },
  {
   "m": 202,
   "n_reps": 3792,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 204,
   "n_reps": 7982,
   "n_base_survivors": 43,
   "n_base_survivors_primitive": 17,
   "n_d2_survivors": 4,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [
    [
     2,
     28,
     32,
     164,
     186,
     200
    ],
    [
     2,
     32,
     56,
     124,
     198,
     200
    ],
    [
     2,
     80,
     104,
     138,
     140,
     148
    ],
    [
     2,
     92,
     104,
     114,
     140,
     160
    ]
   ],
   "sha256_d2_survivors": "0e185f4a389231aeb2f9746ee4d5d7e68a038d3961e1da66faf2e4d3d6848429"
  },
  {
   "m": 206,
   "n_reps": 3936,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 208,
   "n_reps": 5472,
   "n_base_survivors": 3,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 210,
   "n_reps": 12026,
   "n_base_survivors": 37,
   "n_base_survivors_primitive": 30,
   "n_d2_survivors": 6,
   "n_d2_survivors_primitive": 4,
   "d2_survivors_primitive": [
    [
     1,
     43,
     44,
     169,
     185,
     188
    ],
    [
     1,
     79,
     109,
     121,
     151,
     169
    ],
    [
     2,
     9,
     129,
     142,
     168,
     180
    ],
    [
     2,
     82,
     111,
     141,
     142,
     152
    ]
   ],
   "d2_survivors_induced": [
    [
     3,
     18,
     129,
     135,
     171,
     174
    ],
    [
     3,
     60,
     72,
     126,
     183,
     186
    ]
   ],
   "sha256_d2_survivors": "a6de8ea82957a524cec684c90a813809199ad4ef058261e6a6273df38c0e3158"
  },
  {
   "m": 212,
   "n_reps": 4922,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 214,
   "n_reps": 4230,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 216,
   "n_reps": 9814,
   "n_base_survivors": 67,
   "n_base_survivors_primitive": 9,
   "n_d2_survivors": 6,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [
    [
     2,
     88,
     110,
     116,
     164,
     168
    ],
    [
     3,
     30,
     111,
     150,
     162,
     192
    ],
    [
     3,
     78,
     111,
     120,
     162,
     174
    ],
    [
     4,
     28,
     76,
     144,
     196,
     200
    ],
    [
     4,
     28,
     96,
     152,
     164,
     204
    ],
    [
     4,
     28,
     144,
     152,
     156,
     164
    ]
   ],
   "sha256_d2_survivors": "1eb0e963e6646d72763a956fbc8e769d1b37231b1b371be3505098d7deaac2bf"
  },
  {
   "m": 218,
   "n_reps": 4384,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 220,
   "n_reps": 7687,
   "n_base_survivors": 6,
   "n_base_survivors_primitive": 2,
   "n_d2_survivors": 3,
   "n_d2_survivors_primitive": 1,
   "d2_survivors_primitive": [
    [
     1,
     62,
     111,
     142,
     162,
     182
    ]
   ],
   "d2_survivors_induced": [
    [
     2,
     48,
     124,
     142,
     162,
     182
    ],
    [
     2,
     62,
     110,
     142,
     162,
     182
    ]
   ],
   "sha256_d2_survivors": "f5b18d8f2cefa91d58d5ebfa460ed5a522195aafc6dc4df3bbde78fd341e72d8"
  },
  {
   "m": 222,
   "n_reps": 7522,
   "n_base_survivors": 19,
   "n_base_survivors_primitive": 19,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 224,
   "n_reps": 6973,
   "n_base_survivors": 10,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 226,
   "n_reps": 4694,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 228,
   "n_reps": 9680,
   "n_base_survivors": 41,
   "n_base_survivors_primitive": 16,
   "n_d2_survivors": 4,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [
    [
     2,
     14,
     156,
     158,
     172,
     182
    ],
    [
     2,
     26,
     86,
     144,
     206,
     220
    ],
    [
     2,
     26,
     86,
     160,
     204,
     206
    ],
    [
     2,
     88,
     120,
     154,
     156,
     164
    ]
   ],
   "sha256_d2_survivors": "96cba5bb14a074c208a6fa07df97cb24585756dd91cfb8f63d8ea408ea5e7ff7"
  },
  {
   "m": 230,
   "n_reps": 6580,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 232,
   "n_reps": 6238,
   "n_base_survivors": 2,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 234,
   "n_reps": 9558,
   "n_base_survivors": 49,
   "n_base_survivors_primitive": 11,
   "n_d2_survivors": 3,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [
    [
     3,
     36,
     129,
     165,
     180,
     189
    ],
    [
     3,
     60,
     129,
     135,
     186,
     189
    ],
    [
     3,
     84,
     126,
     135,
     162,
     192
    ]
   ],
   "sha256_d2_survivors": "66c63c854710097bde6925b5c63b44869547062a74801b3dd729374e45c5793d"
  },
  {
   "m": 236,
   "n_reps": 6006,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 238,
   "n_reps": 6616,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 240,
   "n_reps": 17782,
   "n_base_survivors": 92,
   "n_base_survivors_primitive": 29,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 242,
   "n_reps": 5911,
   "n_base_survivors": 0,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 244,
   "n_reps": 6396,
   "n_base_survivors": 1,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 246,
   "n_reps": 9088,
   "n_base_survivors": 19,
   "n_base_survivors_primitive": 19,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 248,
   "n_reps": 7048,
   "n_base_survivors": 4,
   "n_base_survivors_primitive": 1,
   "n_d2_survivors": 0,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [],
   "sha256_d2_survivors": "e3b0c44298fc1c149afbf4c8996fb92427ae41e4649b934ca495991b7852b855"
  },
  {
   "m": 250,
   "n_reps": 7382,
   "n_base_survivors": 2,
   "n_base_survivors_primitive": 0,
   "n_d2_survivors": 1,
   "n_d2_survivors_primitive": 0,
   "d2_survivors_primitive": [],
   "d2_survivors_induced": [
    [
     5,
     35,
     135,
     150,
     205,
     220
    ]
   ],
   "sha256_d2_survivors": "6fded99c9d5bf2b7ebf6877ae1b07ffe7ed49417ab057526bbb75b518606c29f"
  }
 ]
}

==> anc/data/l4/obstruction105.log <==

########## CALIBRATION (B4): reproduce banked m=33 / p=67 §76 certificate ##########

==============================================================================
[Route C / agentC105]  m=33  p=67  class A = (7, 10, 13, 19, 22, 28)
  p == 1 mod m: True   good reduction (p ∤ m): True   deg Phi_33=20=phi(33)  #units=20
  j(A) mod x^33-1: 33 nonzero coeffs; sample [(0, 567681), (1, 566676), (2, 566475), (3, 566073)] ...
  order distribution over 20 conjugates: {6: 20}
  t with u==1 (obstruction VANISHES): NONE
  t with u==-1: NONE
  u values (sample): t=1:-x^22(ord 6), t=2:-x^11(ord 6), t=4:-x^22(ord 6), t=5:-x^11(ord 6), t=7:-x^22(ord 6), t=8:-x^11(ord 6), t=10:-x^22(ord 6), t=13:-x^22(ord 6)
  monomial classes: {'-x^11': 10, '-x^22': 10}
  >>> VERDICT [A]: ALL 20 conjugates u != 1;  u != -1 for all t: True  <<<
      SIGN-CONVENTION CERTIFICATE: u ∉ {+1,-1} for all 20 conjugates ⟹ under EITHER
      Jacobi-sum sign convention (u or -u), the Frobenius scalar on V(t·a)(2) is ≠ 1. [EXACT]
  CALIB closed form: u(a,67) == 1 + x^11 (= 1+zeta_3 = zeta_6): True   [expected True]
  CALIB order of u(a,67): 6   [expected 6]
  ########## CALIBRATION PASS ##########


==> anc/data/l4/receipts_even/110_gen2_d4.log <==
=== 110 1,31,55,71,81,91 gen2 d4 ===
  d=1 exhausted [0s]
CALIB m=54 (must fire d<=3): FIRE d=2
  d=1 exhausted [0s]
  d=2 exhausted [0s]
CALIB m=33 d2 (must NOT fire): NO-FIRE
CALIBRATION PASS
  d=1 exhausted [2s]
  d=2 exhausted [1s]
  d=3 exhausted [17s]
  d=4 exhausted [1745s]
NO-FIRE depth<=4 gen=2  [1765s]
=== 110 1,24,62,71,81,91 gen2 d4 ===
  d=1 exhausted [1s]
CALIB m=54 (must fire d<=3): FIRE d=2
  d=1 exhausted [0s]
  d=2 exhausted [0s]
CALIB m=33 d2 (must NOT fire): NO-FIRE
CALIBRATION PASS
  d=1 exhausted [3s]
  d=2 exhausted [5s]
  d=3 exhausted [41s]
  d=4 exhausted [1475s]
NO-FIRE depth<=4 gen=2  [1525s]


==> anc/data/l4/receipts_even/110_pair_d4.log <==
=== 110 1,24,62,71,81,91 d4 gen1 ===
NO-FIRE depth<=4 gen=1  [118s]
=== 110 1,31,55,71,81,91 d4 gen1 ===
NO-FIRE depth<=4 gen=1  [108s]


==> anc/data/l4/receipts_even/114_gen2_d4.log <==
=== 114 1,7,78,79,86,91 gen2 d4 ===
  d=1 exhausted [0s]
CALIB m=54 (must fire d<=3): FIRE d=2
  d=1 exhausted [0s]
  d=2 exhausted [0s]
CALIB m=33 d2 (must NOT fire): NO-FIRE
CALIBRATION PASS
  d=1 exhausted [1s]
  d=2 exhausted [3s]
  d=3 exhausted [16s]
  d=4 exhausted [1976s]
NO-FIRE depth<=4 gen=2  [1997s]
=== 114 1,13,43,72,103,110 gen2 d4 ===
  d=1 exhausted [1s]
CALIB m=54 (must fire d<=3): FIRE d=2
  d=1 exhausted [0s]
  d=2 exhausted [0s]
CALIB m=33 d2 (must NOT fire): NO-FIRE
CALIBRATION PASS
  d=1 exhausted [4s]
  d=2 exhausted [7s]
  d=3 exhausted [65s]
  d=4 exhausted [1636s]
NO-FIRE depth<=4 gen=2  [1712s]
=== 114 1,13,43,80,102,103 gen2 d4 ===
  d=1 exhausted [1s]
CALIB m=54 (must fire d<=3): FIRE d=2
  d=1 exhausted [0s]
  d=2 exhausted [0s]
CALIB m=33 d2 (must NOT fire): NO-FIRE
CALIBRATION PASS
  d=1 exhausted [2s]
  d=2 exhausted [4s]
  d=3 exhausted [31s]
  d=4 exhausted [1850s]
NO-FIRE depth<=4 gen=2  [1888s]


==> anc/data/l4/receipts_even/114_triple_d4.log <==
=== 114 1,7,78,79,86,91 d4 gen1 ===
NO-FIRE depth<=4 gen=1  [141s]
=== 114 1,13,43,72,103,110 d4 gen1 ===
NO-FIRE depth<=4 gen=1  [134s]
=== 114 1,13,43,80,102,103 d4 gen1 ===
NO-FIRE depth<=4 gen=1  [112s]


==> anc/data/l4/receipts_even/114_triple_lift228.log <==
=== 228 lift 2,14,156,158,172,182 d2 gen1 ===
NO-FIRE depth<=2 gen=1  [12s]
=== 228 lift 2,26,86,144,206,220 d2 gen1 ===
NO-FIRE depth<=2 gen=1  [9s]
=== 228 lift 2,26,86,160,204,206 d2 gen1 ===
NO-FIRE depth<=2 gen=1  [12s]


==> anc/data/l4/receipts_even/168_1_d5.log <==
NO-FIRE depth<=5 gen=1  [20676s]


==> anc/data/l4/receipts_even/168_lift504_d2.log <==
NO-FIRE depth<=2 gen=1  [325s]


==> anc/data/l4/receipts_even/210_exchange_full.log <==
m=210 T=(1, 79, 109, 121, 151, 169): EQ-links=0 -> 0 classes; CLOSED-links=0  [2s]
m=210 T=(2, 9, 129, 142, 168, 180): EQ-links=5 -> 1 classes; CLOSED-links=0  [5s]
   EQUIV: (3, 60, 72, 126, 183, 186)
m=210 T=(3, 60, 72, 126, 183, 186): EQ-links=5 -> 1 classes; CLOSED-links=0  [7s]
   EQUIV: (2, 9, 129, 142, 168, 180)


==> anc/data/l4/receipts_even/210_new_d3.log <==
=== 210 P1 d3 gen1 ===
NO-FIRE depth<=3 gen=1  [53s]
=== 210 P2 d3 gen1 ===
NO-FIRE depth<=3 gen=1  [62s]


==> anc/data/l4/receipts_even/210_new_d4.log <==
=== 210 P2 d4 gen1 ===
NO-FIRE depth<=4 gen=1  [2753s]
=== 210 P1 d4 gen1 ===
NO-FIRE depth<=4 gen=1  [2258s]


==> anc/data/l4/receipts_even/70_gen2_d4.log <==
  d=1 exhausted [0s]
CALIB m=54 (must fire d<=3): FIRE d=2
  d=1 exhausted [0s]
  d=2 exhausted [0s]
CALIB m=33 d2 (must NOT fire): NO-FIRE
CALIBRATION PASS
  d=1 exhausted [0s]
  d=2 exhausted [0s]
  d=3 exhausted [3s]
  d=4 exhausted [89s]
NO-FIRE depth<=4 gen=2  [92s]


==> anc/data/l4/receipts_even/70_gen2_d5.log <==
  d=1 exhausted [0s]
CALIB m=54 (must fire d<=3): FIRE d=2
  d=1 exhausted [0s]
  d=2 exhausted [0s]
CALIB m=33 d2 (must NOT fire): NO-FIRE
CALIBRATION PASS
  d=1 exhausted [0s]
  d=2 exhausted [0s]
  d=3 exhausted [5s]
  d=4 exhausted [126s]
  d=5 exhausted [2472s]
NO-FIRE depth<=5 gen=2  [2603s]


==> anc/data/l4/receipts_even/D220_d3.log <==
NO-FIRE depth<=3 gen=1  [62s]


==> anc/data/l4/receipts_even/PROVENANCE.md <==
# Even-sector receipts (pinned historical runs)

These are the verbatim logs of the campaign runs behind the even-degree section's
computer-assisted statements (Propositions on the even census and wall structure; the deep
negative sweeps quoted in the manuscript). They are PINNED HISTORICAL ARTIFACTS — checksummed in
SHA256SUMS — not regenerated by run_all.sh (several represent multi-hour negative sweeps).

- census_even.log            — even-parity census engine log (m<=108 tier and calibrations)
- 210_exchange_full.log      — the exhaustive exchange scan at degree 210
- exchange_close.log         — exchange-relation runs (wall adjacencies: 110 pair, 114 triangle,
                               isolation of 70/168)
- {70,110,114}_gen2_d4.log, 70_gen2_d5.log, 110_pair_d4.log, 114_triple_d4.log
                             — generation-2 depth-4/5 NO-FIRE negative sweeps on the wall members
- 114_triple_lift228.log, 168_lift504_d2.log, e3e5_lifts_d2.log
                             — level-lift NO-FIRE sweeps
- 168_1_d5.log               — the m=168 depth-5 own-level exhaustion
- D220_d3.log, 210_new_d3.log, 210_new_d4.log — the degree-220/210 class sweeps

The complete fresh even census (v3 engine with ledger transport, all even 6 <= m <= 250) is the
sibling artifact ../census_receipt_even6_250.txt with a single replay command in the README.
Deep-closure witnesses for the even sector are the routes of ../CLOSED_LEDGER.tsv; the ten RESIDUAL (pre-proposition) open
primitives carry independent modular kernel witnesses (runner step 9).

## 2026-07-28 — companion referee round r1 (Sol) receipt additions
Generated by the SHIPPED engines of this package (no new code):
- `exchange_lift140.log`, `exchange_lift220_c{1,2,3}.log`, `exchange_lift228_c{1,2,3}.log` —
  exhaustive exchange scans (both |A| shapes) at the lifted levels 140/220/228: the 140 lift is
  isolated; the three 220 classes and the three 228 lifts each form a complete clique; ZERO links
  to closed classes anywhere (`exchange_close.py`, custom target + open-set mode; open sets = the
  census's open rows at those levels).
- `w168_xi28_congruence.txt` — asserted receipt for the W168 Proposition's lifted congruence
  u(a) == u(6*xi_28) mod S_168, with non-vacuity sanity (both vectors individually OUTSIDE S_168);
  re-derivable via `s_lattice_core` (the script is embedded in the receipt header).

## 2026-07-28 — external round: independent even check + self-pair integrity receipts
- `even_independent_key_levels.txt` — the independent reimplementation run fresh at 50/70/110/114/168
  AFTER its even-m multiplicity fix (its original decomposability was set-based — unsound at even m,
  a single m/2 read as a vanishing pair; regression class (1,29,35,43,45,57)@70). Representative
  counts AND base-closure counts now match the pinned engine receipt exactly (5/5). Corrected
  attribution: the receipt engine (census_scan_v3 -> census_even) is even-safe by construction; the
  earlier mismatch was the independent script's set bug, not the engine. (The odd-era display engine
  census_scan_v2 separately omits the self-pair in its quasi loop — display-tally only, no receipt
  rests on it.) A genuine self-pair-quasi witness is pinned.
- `walls_selfpair_quasi_exhaustive.txt` — exhaustive exact quasi test (every pair INCLUDING the
  self-pair, every 4+4 split, all units) of ALL TEN residual-table classes: 0 witnesses everywhere —
  no wall collapses; plus the documented tier-discrepancy witness.


==> anc/data/l4/receipts_even/census_even.log <==
=== CALIBRATION (brute vs engine) 2026-07-13 ===
m=6: brute_reps=14 engine_reps=14 reps_match=True brute_tot=18 decomp_sound=True
m=8: brute_reps=17 engine_reps=17 reps_match=True brute_tot=30 decomp_sound=True
m=10: brute_reps=30 engine_reps=30 reps_match=True brute_tot=79 decomp_sound=True
m=12: brute_reps=79 engine_reps=79 reps_match=True brute_tot=174 decomp_sound=True
m=14: brute_reps=51 engine_reps=51 reps_match=True brute_tot=202 decomp_sound=True
CALIBRATION PASS
m=6: reps=14 closed@0=14 closed@1=0 closed@2=0 OPEN=0
=== m=6 DONE ===
m=8: reps=17 closed@0=17 closed@1=0 closed@2=0 OPEN=0
=== m=8 DONE ===
m=10: reps=30 closed@0=30 closed@1=0 closed@2=0 OPEN=0
=== m=10 DONE ===
m=12: reps=79 closed@0=79 closed@1=0 closed@2=0 OPEN=0
=== m=12 DONE ===
m=14: reps=51 closed@0=51 closed@1=0 closed@2=0 OPEN=0
=== m=14 DONE ===
m=16: reps=62 closed@0=62 closed@1=0 closed@2=0 OPEN=0
=== m=16 DONE ===
m=18: reps=143 closed@0=143 closed@1=0 closed@2=0 OPEN=0
=== m=18 DONE ===
m=20: reps=161 closed@0=161 closed@1=0 closed@2=0 OPEN=0
=== m=20 DONE ===
m=22: reps=86 closed@0=86 closed@1=0 closed@2=0 OPEN=0
=== m=22 DONE ===
m=24: reps=355 closed@0=355 closed@1=0 closed@2=0 OPEN=0
=== m=24 DONE ===
m=26: reps=112 closed@0=112 closed@1=0 closed@2=0 OPEN=0
=== m=26 DONE ===
m=28: reps=209 closed@0=209 closed@1=0 closed@2=0 OPEN=0
=== m=28 DONE ===
m=30: reps=650 closed@0=650 closed@1=0 closed@2=0 OPEN=0
=== m=30 DONE ===
m=32: reps=196 closed@0=195 closed@1=0 closed@2=1 OPEN=0
=== m=32 DONE ===
m=34: reps=166 closed@0=166 closed@1=0 closed@2=0 OPEN=0
=== m=34 DONE ===
m=36: reps=574 closed@0=566 closed@1=0 closed@2=8 OPEN=0
=== m=36 DONE ===
m=38: reps=198 closed@0=198 closed@1=0 closed@2=0 OPEN=0
=== m=38 DONE ===
m=40: reps=496 closed@0=496 closed@1=0 closed@2=0 OPEN=0
=== m=40 DONE ===
m=42: reps=1030 closed@0=1029 closed@1=0 closed@2=1 OPEN=0
=== m=42 DONE ===
m=44: reps=342 closed@0=341 closed@1=0 closed@2=1 OPEN=0
=== m=44 DONE ===
m=46: reps=268 closed@0=268 closed@1=0 closed@2=0 OPEN=0
=== m=46 DONE ===
m=48: reps=959 closed@0=947 closed@1=0 closed@2=12 OPEN=0
=== m=48 DONE ===
m=50: reps=397 closed@0=395 closed@1=0 closed@2=1 OPEN=1
  m=50 OPEN (1, 7, 27, 30, 41, 44)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=20
=== m=50 DONE ===
m=52: reps=444 closed@0=443 closed@1=0 closed@2=1 OPEN=0
=== m=52 DONE ===
m=54: reps=719 closed@0=701 closed@1=0 closed@2=15 OPEN=3
  m=54 OPEN (1, 7, 19, 36, 49, 50)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=18
  m=54 OPEN (1, 7, 24, 38, 41, 51)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=18
  m=54 OPEN (1, 7, 36, 38, 39, 41)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=18
=== m=54 DONE ===
m=56: reps=651 closed@0=644 closed@1=0 closed@2=7 OPEN=0
=== m=56 DONE ===
m=58: reps=396 closed@0=396 closed@1=0 closed@2=0 OPEN=0
=== m=58 DONE ===
m=60: reps=2794 closed@0=2786 closed@1=0 closed@2=8 OPEN=0
=== m=60 DONE ===
m=62: reps=445 closed@0=444 closed@1=0 closed@2=1 OPEN=0
=== m=62 DONE ===
m=64: reps=615 closed@0=613 closed@1=0 closed@2=2 OPEN=0
=== m=64 DONE ===
m=66: reps=1041 closed@0=1018 closed@1=0 closed@2=21 OPEN=2
  m=66 OPEN (1, 8, 23, 52, 54, 60)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=10
  m=66 OPEN (1, 25, 31, 37, 49, 55)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=2
=== m=66 DONE ===
m=68: reps=674 closed@0=673 closed@1=0 closed@2=1 OPEN=0
=== m=68 DONE ===
m=70: reps=882 closed@0=878 closed@1=0 closed@2=2 OPEN=2
  m=70 OPEN (1, 6, 43, 45, 57, 58)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=24
  m=70 OPEN (1, 20, 24, 42, 61, 62)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=24
=== m=70 DONE ===
m=72: reps=1842 closed@0=1815 closed@1=0 closed@2=25 OPEN=2
  m=72 OPEN (1, 10, 37, 50, 54, 64)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=12
  m=72 OPEN (1, 26, 37, 40, 54, 58)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=12
=== m=72 DONE ===
m=74: reps=604 closed@0=604 closed@1=0 closed@2=0 OPEN=0
=== m=74 DONE ===
m=76: reps=808 closed@0=807 closed@1=0 closed@2=1 OPEN=0
=== m=76 DONE ===
m=78: reps=1357 closed@0=1319 closed@1=0 closed@2=35 OPEN=3
  m=78 OPEN (1, 12, 43, 55, 60, 63)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=24
  m=78 OPEN (1, 20, 43, 45, 62, 63)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=24
  m=78 OPEN (1, 28, 42, 45, 54, 64)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=24
=== m=78 DONE ===
m=80: reps=1377 closed@0=1374 closed@1=0 closed@2=3 OPEN=0
=== m=80 DONE ===
m=82: reps=722 closed@0=722 closed@1=0 closed@2=0 OPEN=0
=== m=82 DONE ===
m=84: reps=3135 closed@0=3110 closed@1=0 closed@2=25 OPEN=0
=== m=84 DONE ===
m=86: reps=786 closed@0=786 closed@1=0 closed@2=0 OPEN=0
=== m=86 DONE ===
m=88: reps=1180 closed@0=1178 closed@1=0 closed@2=2 OPEN=0
=== m=88 DONE ===
m=90: reps=2713 closed@0=2691 closed@1=0 closed@2=19 OPEN=3
  m=90 OPEN (1, 8, 26, 62, 85, 88)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=24
  m=90 OPEN (1, 23, 38, 55, 74, 79)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=24
  m=90 OPEN (1, 38, 46, 55, 56, 74)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=24
=== m=90 DONE ===
m=92: reps=1110 closed@0=1109 closed@1=0 closed@2=1 OPEN=0
=== m=92 DONE ===
m=94: reps=920 closed@0=920 closed@1=0 closed@2=0 OPEN=0
=== m=94 DONE ===
m=96: reps=2503 closed@0=2469 closed@1=0 closed@2=34 OPEN=0
=== m=96 DONE ===
m=98: reps=1182 closed@0=1182 closed@1=0 closed@2=0 OPEN=0
=== m=98 DONE ===
m=100: reps=1711 closed@0=1708 closed@1=0 closed@2=2 OPEN=1
  m=100 OPEN (2, 14, 54, 60, 82, 88)  content-gcd=2 -> reduces to level 50  eig-field-degree(max 2 primes)=20
=== m=100 DONE ===
m=102: reps=1922 closed@0=1897 closed@1=0 closed@2=21 OPEN=4
  m=102 OPEN (1, 14, 16, 82, 93, 100)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=32
  m=102 OPEN (1, 16, 28, 62, 99, 100)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=32
  m=102 OPEN (1, 40, 52, 69, 70, 74)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=32
  m=102 OPEN (1, 46, 52, 57, 70, 80)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=32
=== m=102 DONE ===
m=104: reps=1550 closed@0=1548 closed@1=0 closed@2=2 OPEN=0
=== m=104 DONE ===
m=106: reps=1144 closed@0=1144 closed@1=0 closed@2=0 OPEN=0
=== m=106 DONE ===
m=108: reps=2798 closed@0=2759 closed@1=0 closed@2=35 OPEN=4
  m=108 OPEN (1, 44, 55, 58, 82, 84)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=6
  m=108 OPEN (2, 14, 38, 72, 98, 100)  content-gcd=2 -> reduces to level 54  eig-field-degree(max 2 primes)=6
  m=108 OPEN (2, 14, 48, 76, 82, 102)  content-gcd=2 -> reduces to level 54  eig-field-degree(max 2 primes)=6
  m=108 OPEN (2, 14, 72, 76, 78, 82)  content-gcd=2 -> reduces to level 54  eig-field-degree(max 2 primes)=6
=== m=108 DONE ===
m=110: reps=1785 closed@0=1782 closed@1=0 closed@2=1 OPEN=2
  m=110 OPEN (1, 24, 62, 71, 81, 91)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=40
  m=110 OPEN (1, 31, 55, 71, 81, 91)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=4
=== m=110 DONE ===
m=112: reps=2046 closed@0=2038 closed@1=0 closed@2=8 OPEN=0
=== m=112 DONE ===
m=114: reps=2313 closed@0=2289 closed@1=0 closed@2=20 OPEN=4
  m=114 OPEN (1, 7, 78, 79, 86, 91)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=36
  m=114 OPEN (1, 13, 43, 72, 103, 110)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=36
  m=114 OPEN (1, 13, 43, 80, 102, 103)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=36
  m=114 OPEN (1, 44, 60, 77, 78, 82)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=18
=== m=114 DONE ===
m=116: reps=1658 closed@0=1657 closed@1=0 closed@2=1 OPEN=0
=== m=116 DONE ===
m=118: reps=1390 closed@0=1390 closed@1=0 closed@2=0 OPEN=0
=== m=118 DONE ===
m=120: reps=7002 closed@0=6954 closed@1=0 closed@2=48 OPEN=0
=== m=120 DONE ===
m=122: reps=1480 closed@0=1480 closed@1=0 closed@2=0 OPEN=0
=== m=122 DONE ===
m=124: reps=1866 closed@0=1863 closed@1=0 closed@2=3 OPEN=0
=== m=124 DONE ===
m=126: reps=4241 closed@0=4221 closed@1=0 closed@2=20 OPEN=0
=== m=126 DONE ===
m=128: reps=2050 closed@0=2047 closed@1=0 closed@2=3 OPEN=0
=== m=128 DONE ===
m=130: reps=2376 closed@0=2376 closed@1=0 closed@2=0 OPEN=0
=== m=130 DONE ===
m=132: reps=4010 closed@0=3956 closed@1=0 closed@2=52 OPEN=2
  m=132 OPEN (2, 16, 46, 104, 108, 120)  content-gcd=2 -> reduces to level 66  eig-field-degree(max 2 primes)=10
  m=132 OPEN (2, 50, 62, 74, 98, 110)  content-gcd=2 -> reduces to level 66  eig-field-degree(max 2 primes)=2
=== m=132 DONE ===
m=134: reps=1758 closed@0=1758 closed@1=0 closed@2=0 OPEN=0
=== m=134 DONE ===
m=136: reps=2424 closed@0=2422 closed@1=0 closed@2=2 OPEN=0
=== m=136 DONE ===
m=138: reps=3205 closed@0=3183 closed@1=0 closed@2=20 OPEN=2
  m=138 OPEN (1, 22, 57, 63, 135, 136)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=44
  m=138 OPEN (1, 70, 75, 81, 93, 94)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=44
=== m=138 DONE ===
m=140: reps=3756 closed@0=3749 closed@1=0 closed@2=4 OPEN=3
  m=140 OPEN (1, 58, 71, 86, 90, 114)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=24
  m=140 OPEN (2, 12, 86, 90, 114, 116)  content-gcd=2 -> reduces to level 70  eig-field-degree(max 2 primes)=24
  m=140 OPEN (2, 40, 48, 84, 122, 124)  content-gcd=2 -> reduces to level 70  eig-field-degree(max 2 primes)=24
=== m=140 DONE ===
m=142: reps=1956 closed@0=1956 closed@1=0 closed@2=0 OPEN=0
=== m=142 DONE ===
m=144: reps=5241 closed@0=5190 closed@1=0 closed@2=49 OPEN=2
  m=144 OPEN (2, 20, 74, 100, 108, 128)  content-gcd=2 -> reduces to level 72  eig-field-degree(max 2 primes)=6
  m=144 OPEN (2, 52, 74, 80, 108, 116)  content-gcd=2 -> reduces to level 72  eig-field-degree(max 2 primes)=6
=== m=144 DONE ===
m=146: reps=2062 closed@0=2062 closed@1=0 closed@2=0 OPEN=0
=== m=146 DONE ===
m=148: reps=2556 closed@0=2555 closed@1=0 closed@2=1 OPEN=0
=== m=148 DONE ===
m=150: reps=5232 closed@0=5209 closed@1=0 closed@2=21 OPEN=2
  m=150 OPEN (1, 39, 66, 101, 120, 123)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=20
  m=150 OPEN (3, 21, 81, 90, 123, 132)  content-gcd=3 -> reduces to level 50  eig-field-degree(max 2 primes)=20
=== m=150 DONE ===
m=152: reps=2936 closed@0=2934 closed@1=0 closed@2=2 OPEN=0
=== m=152 DONE ===
m=154: reps=3048 closed@0=3048 closed@1=0 closed@2=0 OPEN=0
=== m=154 DONE ===
m=156: reps=5314 closed@0=5251 closed@1=0 closed@2=58 OPEN=5
  m=156 OPEN (1, 79, 84, 90, 106, 108)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=24
  m=156 OPEN (2, 24, 86, 110, 120, 126)  content-gcd=2 -> reduces to level 78  eig-field-degree(max 2 primes)=24
  m=156 OPEN (2, 40, 86, 90, 124, 126)  content-gcd=2 -> reduces to level 78  eig-field-degree(max 2 primes)=24
  m=156 OPEN (2, 45, 84, 106, 108, 123)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=12
  m=156 OPEN (2, 56, 84, 90, 108, 128)  content-gcd=2 -> reduces to level 78  eig-field-degree(max 2 primes)=12
=== m=156 DONE ===
m=158: reps=2388 closed@0=2388 closed@1=0 closed@2=0 OPEN=0
=== m=158 DONE ===
m=160: reps=4268 closed@0=4263 closed@1=0 closed@2=5 OPEN=0
=== m=160 DONE ===
m=162: reps=4410 closed@0=4382 closed@1=0 closed@2=25 OPEN=3
  m=162 OPEN (3, 21, 57, 108, 147, 150)  content-gcd=3 -> reduces to level 54  eig-field-degree(max 2 primes)=18
  m=162 OPEN (3, 21, 72, 114, 123, 153)  content-gcd=3 -> reduces to level 54  eig-field-degree(max 2 primes)=18
  m=162 OPEN (3, 21, 108, 114, 117, 123)  content-gcd=3 -> reduces to level 54  eig-field-degree(max 2 primes)=18
=== m=162 DONE ===
m=164: reps=3074 closed@0=3073 closed@1=0 closed@2=1 OPEN=0
=== m=164 DONE ===
m=166: reps=2618 closed@0=2618 closed@1=0 closed@2=0 OPEN=0
=== m=166 DONE ===
m=168: reps=8582 closed@0=8505 closed@1=0 closed@2=75 OPEN=2
  m=168 OPEN (1, 25, 79, 121, 127, 151)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=1
  m=168 OPEN (1, 27, 87, 113, 126, 150)  content-gcd=1 (primitive candidate)  eig-field-degree(max 2 primes)=12
=== m=168 DONE ===
m=170: reps=3802 closed@0=3802 closed@1=0 closed@2=0 OPEN=0
=== m=170 DONE ===
m=172: reps=3352 closed@0=3351 closed@1=0 closed@2=1 OPEN=0
=== m=172 DONE ===
m=174: reps=4830 closed@0=4811 closed@1=0 closed@2=19 OPEN=0
=== m=174 DONE ===
m=176: reps=4104 closed@0=4101 closed@1=0 closed@2=3 OPEN=0
=== m=176 DONE ===
m=178: reps=2986 closed@0=2986 closed@1=0 closed@2=0 OPEN=0
=== m=178 DONE ===
m=180: reps=10973 closed@0=10917 closed@1=0 closed@2=53 OPEN=3
  m=180 OPEN (2, 16, 52, 124, 170, 176)  content-gcd=2 -> reduces to level 90  eig-field-degree(max 2 primes)=24
  m=180 OPEN (2, 46, 76, 110, 148, 158)  content-gcd=2 -> reduces to level 90  eig-field-degree(max 2 primes)=24
  m=180 OPEN (2, 76, 92, 110, 112, 148)  content-gcd=2 -> reduces to level 90  eig-field-degree(max 2 primes)=24
=== m=180 DONE ===
m=182: reps=4090 closed@0=4090 closed@1=0 closed@2=0 OPEN=0
=== m=182 DONE ===
m=184: reps=4106 closed@0=4104 closed@1=0 closed@2=2 OPEN=0
=== m=184 DONE ===
m=186: reps=5447 closed@0=5427 closed@1=0 closed@2=20 OPEN=0
=== m=186 DONE ===
m=188: reps=3942 closed@0=3941 closed@1=0 closed@2=1 OPEN=0
=== m=188 DONE ===
m=190: reps=4643 closed@0=4642 closed@1=0 closed@2=1 OPEN=0
=== m=190 DONE ===
m=192: reps=7545 closed@0=7494 closed@1=0 closed@2=51 OPEN=0
=== m=192 DONE ===
m=194: reps=3514 closed@0=3514 closed@1=0 closed@2=0 OPEN=0
=== m=194 DONE ===
m=196: reps=5065 closed@0=5064 closed@1=0 closed@2=1 OPEN=0
=== m=196 DONE ===
m=198: reps=7164 closed@0=7129 closed@1=0 closed@2=33 OPEN=2
  m=198 OPEN (3, 24, 69, 156, 162, 180)  content-gcd=3 -> reduces to level 66  eig-field-degree(max 2 primes)=10
  m=198 OPEN (3, 75, 93, 111, 147, 165)  content-gcd=3 -> reduces to level 66  eig-field-degree(max 2 primes)=2
=== m=198 DONE ===
m=200: reps=6211 closed@0=6207 closed@1=0 closed@2=3 OPEN=1
  m=200 OPEN (4, 28, 108, 120, 164, 176)  content-gcd=4 -> reduces to level 50  eig-field-degree(max 2 primes)=20
=== m=200 DONE ===
=== CALIBRATION (brute vs engine) 2026-07-14 ===
m=6: brute_reps=14 engine_reps=14 reps_match=True brute_tot=18 decomp_sound=True
m=8: brute_reps=17 engine_reps=17 reps_match=True brute_tot=30 decomp_sound=True
m=10: brute_reps=30 engine_reps=30 reps_match=True brute_tot=79 decomp_sound=True
m=12: brute_reps=79 engine_reps=79 reps_match=True brute_tot=174 decomp_sound=True
m=14: brute_reps=51 engine_reps=51 reps_match=True brute_tot=202 decomp_sound=True
CALIBRATION PASS


==> anc/data/l4/receipts_even/e3e5_lifts_d2.log <==
=== 342 = 3*114 lift of 114#2 d2 gen1 ===
NO-FIRE depth<=2 gen=1  [151s]
=== 330 = 3*110 lift of 110#1 d2 gen1 ===
NO-FIRE depth<=2 gen=1  [142s]
=== 350 = 5*70 lift of 70 d2 gen1 ===
NO-FIRE depth<=2 gen=1  [138s]


==> anc/data/l4/receipts_even/even_independent_key_levels.txt <==
# Independent even-census check at key levels (regenerated 2026-07-28 after the multiplicity fix)
# Instrument: census_independent.py (algorithmically independent reimplementation; no code shared
# with the engines), decomposability now multiplicity-aware (the earlier set-based test was
# unsound at even m: a single m/2 read as a vanishing pair — regression class (1,29,35,43,45,57)
# at m=70). Run FRESH per level below; compared against the pinned engine receipt
# census_receipt_even6_250.txt on: representative count AND base-closure count
# (reps - base survivors). The receipt engine (census_scan_v3 -> census_even) is even-safe by
# construction (Counter-based decomposability, self-pair quasi) — see its module docstring.

m=50: reps=397 tallies={'decomposable': 377, 'quasi': 16, 'survivor': 2, 'standard': 2}
m=70: reps=882 tallies={'decomposable': 843, 'quasi': 33, 'survivor': 4, 'standard': 2}
m=110: reps=1785 tallies={'decomposable': 1736, 'quasi': 44, 'standard': 2, 'survivor': 3}
m=114: reps=2313 tallies={'decomposable': 2214, 'quasi': 75, 'survivor': 24}
m=168: reps=8582 tallies={'decomposable': 7581, 'quasi': 924, 'survivor': 77}

# Comparison against the pinned engine receipt (census_scan_v3 -> census_even):
m=50: independent reps=397 base-closed=395  |  engine reps=397 base-closed=395  => MATCH
m=70: independent reps=882 base-closed=878  |  engine reps=882 base-closed=878  => MATCH
m=110: independent reps=1785 base-closed=1782  |  engine reps=1785 base-closed=1782  => MATCH
m=114: independent reps=2313 base-closed=2289  |  engine reps=2313 base-closed=2289  => MATCH
m=168: independent reps=8582 base-closed=8505  |  engine reps=8582 base-closed=8505  => MATCH

REPRESENTATIVE COUNTS AND BASE-CLOSURE COUNTS MATCH AT ALL FIVE KEY LEVELS: True
# The final-OPEN classes of the engine receipt are non-decomposable, non-quasi (self-pair
# inclusive), non-standard and non-*-split by the exhaustive per-class receipts
# (walls_selfpair_quasi_exhaustive.txt and the zero-sum-triple checks), hence lie in every
# correct base-survivor set, in particular in the independent run's survivors.


==> anc/data/l4/receipts_even/exchange_close.log <==
CALIB 110-pair link: FOUND (must find)
CALIB 70 isolation: eq=0 closed=0 (must be 0/0)
CALIBRATION PASS
m=70 T=(1, 20, 24, 42, 61, 62): EQ-links=0 -> 0 classes; CLOSED-links=0  [0s]
m=110 T=(1, 24, 62, 71, 81, 91): EQ-links=5 -> 1 classes; CLOSED-links=0  [0s]
   EQUIV: (1, 31, 55, 71, 81, 91)
m=110 T=(1, 31, 55, 71, 81, 91): EQ-links=25 -> 1 classes; CLOSED-links=0  [0s]
   EQUIV: (1, 24, 62, 71, 81, 91)
m=114 T=(1, 7, 78, 79, 86, 91): EQ-links=14 -> 2 classes; CLOSED-links=0  [0s]
   EQUIV: (1, 13, 43, 72, 103, 110)
   EQUIV: (1, 13, 43, 80, 102, 103)
m=114 T=(1, 13, 43, 72, 103, 110): EQ-links=13 -> 2 classes; CLOSED-links=0  [0s]
   EQUIV: (1, 7, 78, 79, 86, 91)
   EQUIV: (1, 13, 43, 80, 102, 103)
m=114 T=(1, 13, 43, 80, 102, 103): EQ-links=13 -> 2 classes; CLOSED-links=0  [0s]
   EQUIV: (1, 7, 78, 79, 86, 91)
   EQUIV: (1, 13, 43, 72, 103, 110)
m=168 T=(1, 25, 79, 121, 127, 151): EQ-links=0 -> 0 classes; CLOSED-links=0  [0s]


==> anc/data/l4/receipts_even/exchange_lift140.log <==
m=140 T=(2, 40, 48, 84, 122, 124): EQ-links=0 -> 0 classes; CLOSED-links=0  [0s]


==> anc/data/l4/receipts_even/exchange_lift220_c1.log <==
m=220 T=(2, 48, 124, 142, 162, 182): EQ-links=14 -> 2 classes; CLOSED-links=0  [0s]
   EQUIV: (1, 62, 111, 142, 162, 182)
   EQUIV: (2, 62, 110, 142, 162, 182)
m=220 T=(2, 62, 110, 142, 162, 182): EQ-links=50 -> 2 classes; CLOSED-links=0  [1s]
   EQUIV: (1, 62, 111, 142, 162, 182)
   EQUIV: (2, 48, 124, 142, 162, 182)
m=220 T=(1, 62, 111, 142, 162, 182): EQ-links=14 -> 2 classes; CLOSED-links=0  [1s]
   EQUIV: (2, 48, 124, 142, 162, 182)
   EQUIV: (2, 62, 110, 142, 162, 182)


==> anc/data/l4/receipts_even/exchange_lift220_c2.log <==
m=220 T=(2, 62, 110, 142, 162, 182): EQ-links=50 -> 2 classes; CLOSED-links=0  [0s]
   EQUIV: (1, 62, 111, 142, 162, 182)
   EQUIV: (2, 48, 124, 142, 162, 182)
m=220 T=(2, 48, 124, 142, 162, 182): EQ-links=14 -> 2 classes; CLOSED-links=0  [1s]
   EQUIV: (1, 62, 111, 142, 162, 182)
   EQUIV: (2, 62, 110, 142, 162, 182)
m=220 T=(1, 62, 111, 142, 162, 182): EQ-links=14 -> 2 classes; CLOSED-links=0  [1s]
   EQUIV: (2, 48, 124, 142, 162, 182)
   EQUIV: (2, 62, 110, 142, 162, 182)


==> anc/data/l4/receipts_even/exchange_lift220_c3.log <==
m=220 T=(1, 62, 111, 142, 162, 182): EQ-links=14 -> 2 classes; CLOSED-links=0  [0s]
   EQUIV: (2, 48, 124, 142, 162, 182)
   EQUIV: (2, 62, 110, 142, 162, 182)
m=220 T=(2, 48, 124, 142, 162, 182): EQ-links=14 -> 2 classes; CLOSED-links=0  [1s]
   EQUIV: (1, 62, 111, 142, 162, 182)
   EQUIV: (2, 62, 110, 142, 162, 182)
m=220 T=(2, 62, 110, 142, 162, 182): EQ-links=50 -> 2 classes; CLOSED-links=0  [1s]
   EQUIV: (1, 62, 111, 142, 162, 182)
   EQUIV: (2, 48, 124, 142, 162, 182)


==> anc/data/l4/receipts_even/exchange_lift228_c1.log <==
m=228 T=(2, 26, 86, 144, 206, 220): EQ-links=13 -> 2 classes; CLOSED-links=0  [0s]
   EQUIV: (2, 14, 156, 158, 172, 182)
   EQUIV: (2, 26, 86, 160, 204, 206)
m=228 T=(2, 26, 86, 160, 204, 206): EQ-links=13 -> 2 classes; CLOSED-links=0  [1s]
   EQUIV: (2, 14, 156, 158, 172, 182)
   EQUIV: (2, 26, 86, 144, 206, 220)
m=228 T=(2, 14, 156, 158, 172, 182): EQ-links=14 -> 2 classes; CLOSED-links=0  [1s]
   EQUIV: (2, 26, 86, 144, 206, 220)
   EQUIV: (2, 26, 86, 160, 204, 206)


==> anc/data/l4/receipts_even/exchange_lift228_c2.log <==
m=228 T=(2, 26, 86, 160, 204, 206): EQ-links=13 -> 2 classes; CLOSED-links=0  [0s]
   EQUIV: (2, 14, 156, 158, 172, 182)
   EQUIV: (2, 26, 86, 144, 206, 220)
m=228 T=(2, 26, 86, 144, 206, 220): EQ-links=13 -> 2 classes; CLOSED-links=0  [1s]
   EQUIV: (2, 14, 156, 158, 172, 182)
   EQUIV: (2, 26, 86, 160, 204, 206)
m=228 T=(2, 14, 156, 158, 172, 182): EQ-links=14 -> 2 classes; CLOSED-links=0  [1s]
   EQUIV: (2, 26, 86, 144, 206, 220)
   EQUIV: (2, 26, 86, 160, 204, 206)


==> anc/data/l4/receipts_even/exchange_lift228_c3.log <==
m=228 T=(2, 14, 156, 158, 172, 182): EQ-links=14 -> 2 classes; CLOSED-links=0  [0s]
   EQUIV: (2, 26, 86, 144, 206, 220)
   EQUIV: (2, 26, 86, 160, 204, 206)
m=228 T=(2, 26, 86, 144, 206, 220): EQ-links=13 -> 2 classes; CLOSED-links=0  [1s]
   EQUIV: (2, 14, 156, 158, 172, 182)
   EQUIV: (2, 26, 86, 160, 204, 206)
m=228 T=(2, 26, 86, 160, 204, 206): EQ-links=13 -> 2 classes; CLOSED-links=0  [1s]
   EQUIV: (2, 14, 156, 158, 172, 182)
   EQUIV: (2, 26, 86, 144, 206, 220)


==> anc/data/l4/receipts_even/w168_xi28_congruence.txt <==
a = (1, 25, 79, 121, 127, 151)
6*xi_28 = (6, 54, 108, 60, 126, 150) (entrywise product into level 168)
S_168: 328 generators, rank 143
u(a) - u(6*xi_28) in S_168: True
sanity: u(a) not in S_168: True | u(6*xi_28) not in S_168: True
RECEIPT: u(a) == u(6*xi_28) mod S_168  [ASSERTED]


==> anc/data/l4/receipts_even/walls_selfpair_quasi_exhaustive.txt <==
# Receipt (2026-07-28): EXHAUSTIVE exact quasi-decomposability check — every pair {k,m-k},
# k=1..m/2 INCLUDING the self-pair k=m/2, every 4+4 split of the augmented 8-multiset, both
# halves tested grade-2 Hodge over ALL units — for every class of the residual table (all ten
# rows). Attribution (corrected): the receipt engine census_scan_v3 -> census_even is even-safe by
# construction (multiplicity-aware decomposability; self-pair quasi — see its module docstring);
# the odd-era display engine census_scan_v2 and the pre-fix independent reimplementation carried
# odd-heritage set-based tests unsound at even m. This receipt certifies independently that NO
# final-tier residual class becomes quasi-decomposable once the self-pair is included: the walls
# stand. It also pins one genuine self-pair-quasi witness (correctly closed by the receipt
# engine; missed only by the odd-era display tally).

m=70 (1, 20, 24, 42, 61, 62): NOT quasi (0 witnesses)
m=110 (1, 24, 62, 71, 81, 91): NOT quasi (0 witnesses)
m=110 (1, 31, 55, 71, 81, 91): NOT quasi (0 witnesses)
m=114 (1, 13, 43, 72, 103, 110): NOT quasi (0 witnesses)
m=114 (1, 13, 43, 80, 102, 103): NOT quasi (0 witnesses)
m=114 (1, 7, 78, 79, 86, 91): NOT quasi (0 witnesses)
m=168 (1, 25, 79, 121, 127, 151): NOT quasi (0 witnesses)
m=210 (1, 79, 109, 121, 151, 169): NOT quasi (0 witnesses)
m=210 (2, 9, 129, 142, 168, 180): NOT quasi (0 witnesses)
m=220 (1, 62, 111, 142, 162, 182): NOT quasi (0 witnesses)

ALL TEN RESIDUAL-TABLE CLASSES NON-QUASI UNDER SELF-PAIR-INCLUSIVE EXHAUSTIVE TEST: True
Documented tier-discrepancy witness: m=70 (1, 3, 36, 38, 64, 68) IS quasi via the self-pair: (35, (1, 35, 36, 68), (3, 35, 38, 64))


==> anc/data/l4/witness_independent_run.txt <==
=== WITNESS + INDEPENDENT CENSUS FULL RUNS Mon Jul 27 17:30:03 UTC 2026 ===
m=21: reps=64 tallies={'decomposable': 61, 'quasi': 3}
m=25: reps=39 tallies={'decomposable': 38, 'standard': 1}
m=27: reps=68 tallies={'decomposable': 67, 'quasi': 1}
m=29: reps=40 tallies={'decomposable': 40}
m=31: reps=46 tallies={'decomposable': 46}
m=33: reps=104 tallies={'decomposable': 102, 'quasi': 1, 'survivor': 1}
m=35: reps=92 tallies={'decomposable': 91, 'standard': 1}
m=37: reps=64 tallies={'decomposable': 64}
m=39: reps=140 tallies={'decomposable': 137, 'star-split': 2, 'quasi': 1}
m=41: reps=77 tallies={'decomposable': 77}
m=43: reps=85 tallies={'decomposable': 85}
m=45: reps=245 tallies={'decomposable': 237, 'standard': 1, 'quasi': 6, 'survivor': 1}
m=47: reps=100 tallies={'decomposable': 100}
m=49: reps=128 tallies={'decomposable': 128}
m=51: reps=217 tallies={'decomposable': 216, 'quasi': 1}
m=53: reps=126 tallies={'decomposable': 126}
m=55: reps=197 tallies={'decomposable': 196, 'standard': 1}
m=57: reps=265 tallies={'decomposable': 264, 'quasi': 1}
m=59: reps=155 tallies={'decomposable': 155}
m=61: reps=166 tallies={'decomposable': 166}
m=63: reps=407 tallies={'decomposable': 400, 'quasi': 7}
m=65: reps=268 tallies={'decomposable': 267, 'standard': 1}
m=67: reps=199 tallies={'decomposable': 199}
m=69: reps=372 tallies={'decomposable': 371, 'quasi': 1}
m=71: reps=222 tallies={'decomposable': 222}
m=73: reps=235 tallies={'decomposable': 235}
m=75: reps=561 tallies={'decomposable': 556, 'standard': 2, 'quasi': 3}
m=77: reps=346 tallies={'decomposable': 346}
m=79: reps=274 tallies={'decomposable': 274}
m=81: reps=504 tallies={'decomposable': 502, 'quasi': 2}
m=83: reps=301 tallies={'decomposable': 301}
m=85: reps=437 tallies={'decomposable': 436, 'standard': 1}
m=87: reps=570 tallies={'decomposable': 569, 'quasi': 1}
m=89: reps=345 tallies={'decomposable': 345}
m=91: reps=473 tallies={'decomposable': 473}
m=93: reps=646 tallies={'decomposable': 645, 'quasi': 1}
m=95: reps=539 tallies={'decomposable': 538, 'standard': 1}
m=97: reps=409 tallies={'decomposable': 409}
m=99: reps=825 tallies={'decomposable': 822, 'quasi': 2, 'survivor': 1}
m=101: reps=442 tallies={'decomposable': 442}
m=103: reps=460 tallies={'decomposable': 460}
m=105: reps=1286 tallies={'decomposable': 1276, 'quasi': 6, 'standard': 2, 'survivor': 2}
m=107: reps=495 tallies={'decomposable': 495}
m=109: reps=514 tallies={'decomposable': 514}
m=111: reps=900 tallies={'decomposable': 899, 'quasi': 1}
m=113: reps=551 tallies={'decomposable': 551}
m=115: reps=772 tallies={'decomposable': 771, 'standard': 1}
m=117: reps=1117 tallies={'decomposable': 1113, 'quasi': 2, 'star-split': 2}
m=119: reps=776 tallies={'decomposable': 776}
m=121: reps=694 tallies={'decomposable': 694}
m=123: reps=1091 tallies={'decomposable': 1090, 'quasi': 1}
m=125: reps=866 tallies={'decomposable': 864, 'standard': 2}
m=127: reps=694 tallies={'decomposable': 694}
m=129: reps=1195 tallies={'decomposable': 1194, 'quasi': 1}
m=131: reps=737 tallies={'decomposable': 737}
m=133: reps=960 tallies={'decomposable': 960}
m=135: reps=1767 tallies={'decomposable': 1756, 'standard': 2, 'quasi': 8, 'survivor': 1}
m=137: reps=805 tallies={'decomposable': 805}
m=139: reps=829 tallies={'decomposable': 829}
m=141: reps=1414 tallies={'decomposable': 1413, 'quasi': 1}
m=143: reps=1062 tallies={'decomposable': 1062}
m=145: reps=1204 tallies={'decomposable': 1203, 'standard': 1}
m=147: reps=1816 tallies={'decomposable': 1812, 'quasi': 4}
m=149: reps=950 tallies={'decomposable': 950}
m=151: reps=976 tallies={'decomposable': 976}
m=153: reps=1816 tallies={'decomposable': 1814, 'quasi': 2}
m=155: reps=1370 tallies={'decomposable': 1369, 'standard': 1}
m=157: reps=1054 tallies={'decomposable': 1054}
m=159: reps=1780 tallies={'decomposable': 1779, 'quasi': 1}
m=161: reps=1379 tallies={'decomposable': 1379}
m=163: reps=1135 tallies={'decomposable': 1135}
m=165: reps=2743 tallies={'decomposable': 2736, 'standard': 2, 'quasi': 4, 'survivor': 1}
m=167: reps=1190 tallies={'decomposable': 1190}
m=169: reps=1322 tallies={'decomposable': 1322}
m=171: reps=2236 tallies={'decomposable': 2234, 'quasi': 2}
m=173: reps=1276 tallies={'decomposable': 1276}
m=175: reps=2015 tallies={'decomposable': 2012, 'standard': 3}
m=177: reps=2187 tallies={'decomposable': 2186, 'quasi': 1}
m=179: reps=1365 tallies={'decomposable': 1365}
m=181: reps=1396 tallies={'decomposable': 1396}
m=183: reps=2334 tallies={'decomposable': 2333, 'quasi': 1}
m=185: reps=1930 tallies={'decomposable': 1929, 'standard': 1}
m=187: reps=1761 tallies={'decomposable': 1761}
m=189: reps=3100 tallies={'decomposable': 3091, 'quasi': 9}
m=191: reps=1552 tallies={'decomposable': 1552}
m=193: reps=1585 tallies={'decomposable': 1585}
m=195: reps=3715 tallies={'decomposable': 3707, 'quasi': 4, 'standard': 2, 'star-split': 2}
m=197: reps=1650 tallies={'decomposable': 1650}
m=199: reps=1684 tallies={'decomposable': 1684}
WROTE /Users/rifatjumagulov/workspace/ai/NS/starters/millennium/Hodge_cycles/campaigns/C1_periods_line/preprint_boundary/anc/data/l4/census_witnesses_odd.json: 89 levels, 78299 orbit witnesses, 7 survivors (expected 7 on the full list). ALL WITNESSES VERIFIED AT EMISSION.
=== WITNESSES COMPLETE ===
m=21: reps=64 tallies={'decomposable': 61, 'quasi': 3}   vs receipt: MATCH
m=25: reps=39 tallies={'decomposable': 38, 'standard': 1}   vs receipt: MATCH
m=27: reps=68 tallies={'decomposable': 67, 'quasi': 1}   vs receipt: MATCH
m=29: reps=40 tallies={'decomposable': 40}   vs receipt: MATCH
m=31: reps=46 tallies={'decomposable': 46}   vs receipt: MATCH
m=33: reps=104 tallies={'decomposable': 102, 'quasi': 1, 'survivor': 1}   vs receipt: MATCH
m=35: reps=92 tallies={'decomposable': 91, 'standard': 1}   vs receipt: MATCH
m=37: reps=64 tallies={'decomposable': 64}   vs receipt: MATCH
m=39: reps=140 tallies={'decomposable': 137, 'star-split': 2, 'quasi': 1}   vs receipt: MATCH
m=41: reps=77 tallies={'decomposable': 77}   vs receipt: MATCH
m=43: reps=85 tallies={'decomposable': 85}   vs receipt: MATCH
m=45: reps=245 tallies={'decomposable': 237, 'standard': 1, 'quasi': 6, 'survivor': 1}   vs receipt: MATCH
m=47: reps=100 tallies={'decomposable': 100}   vs receipt: MATCH
m=49: reps=128 tallies={'decomposable': 128}   vs receipt: MATCH
m=51: reps=217 tallies={'decomposable': 216, 'quasi': 1}   vs receipt: MATCH
m=53: reps=126 tallies={'decomposable': 126}   vs receipt: MATCH
m=55: reps=197 tallies={'decomposable': 196, 'standard': 1}   vs receipt: MATCH
m=57: reps=265 tallies={'decomposable': 264, 'quasi': 1}   vs receipt: MATCH
m=59: reps=155 tallies={'decomposable': 155}   vs receipt: MATCH
m=61: reps=166 tallies={'decomposable': 166}   vs receipt: MATCH
m=63: reps=407 tallies={'decomposable': 400, 'quasi': 7}   vs receipt: MATCH
m=65: reps=268 tallies={'decomposable': 267, 'standard': 1}   vs receipt: MATCH
m=67: reps=199 tallies={'decomposable': 199}   vs receipt: MATCH
m=69: reps=372 tallies={'decomposable': 371, 'quasi': 1}   vs receipt: MATCH
m=71: reps=222 tallies={'decomposable': 222}   vs receipt: MATCH
m=73: reps=235 tallies={'decomposable': 235}   vs receipt: MATCH
m=75: reps=561 tallies={'decomposable': 556, 'standard': 2, 'quasi': 3}   vs receipt: MATCH
m=77: reps=346 tallies={'decomposable': 346}   vs receipt: MATCH
m=79: reps=274 tallies={'decomposable': 274}   vs receipt: MATCH
m=81: reps=504 tallies={'decomposable': 502, 'quasi': 2}   vs receipt: MATCH
m=83: reps=301 tallies={'decomposable': 301}   vs receipt: MATCH
m=85: reps=437 tallies={'decomposable': 436, 'standard': 1}   vs receipt: MATCH
m=87: reps=570 tallies={'decomposable': 569, 'quasi': 1}   vs receipt: MATCH
m=89: reps=345 tallies={'decomposable': 345}   vs receipt: MATCH
m=91: reps=473 tallies={'decomposable': 473}   vs receipt: MATCH
m=93: reps=646 tallies={'decomposable': 645, 'quasi': 1}   vs receipt: MATCH
m=95: reps=539 tallies={'decomposable': 538, 'standard': 1}   vs receipt: MATCH
m=97: reps=409 tallies={'decomposable': 409}   vs receipt: MATCH
m=99: reps=825 tallies={'decomposable': 822, 'quasi': 2, 'survivor': 1}   vs receipt: MATCH
m=101: reps=442 tallies={'decomposable': 442}   vs receipt: MATCH
m=103: reps=460 tallies={'decomposable': 460}   vs receipt: MATCH
m=105: reps=1286 tallies={'decomposable': 1276, 'quasi': 6, 'standard': 2, 'survivor': 2}   vs receipt: MATCH
m=107: reps=495 tallies={'decomposable': 495}   vs receipt: MATCH
m=109: reps=514 tallies={'decomposable': 514}   vs receipt: MATCH
m=111: reps=900 tallies={'decomposable': 899, 'quasi': 1}   vs receipt: MATCH
m=113: reps=551 tallies={'decomposable': 551}   vs receipt: MATCH
m=115: reps=772 tallies={'decomposable': 771, 'standard': 1}   vs receipt: MATCH
m=117: reps=1117 tallies={'decomposable': 1113, 'quasi': 2, 'star-split': 2}   vs receipt: MATCH
m=119: reps=776 tallies={'decomposable': 776}   vs receipt: MATCH
m=121: reps=694 tallies={'decomposable': 694}   vs receipt: MATCH
m=123: reps=1091 tallies={'decomposable': 1090, 'quasi': 1}   vs receipt: MATCH
m=125: reps=866 tallies={'decomposable': 864, 'standard': 2}   vs receipt: MATCH
m=127: reps=694 tallies={'decomposable': 694}   vs receipt: MATCH
m=129: reps=1195 tallies={'decomposable': 1194, 'quasi': 1}   vs receipt: MATCH
m=131: reps=737 tallies={'decomposable': 737}   vs receipt: MATCH
m=133: reps=960 tallies={'decomposable': 960}   vs receipt: MATCH
m=135: reps=1767 tallies={'decomposable': 1756, 'standard': 2, 'quasi': 8, 'survivor': 1}   vs receipt: MATCH
m=137: reps=805 tallies={'decomposable': 805}   vs receipt: MATCH
m=139: reps=829 tallies={'decomposable': 829}   vs receipt: MATCH
m=141: reps=1414 tallies={'decomposable': 1413, 'quasi': 1}   vs receipt: MATCH
m=143: reps=1062 tallies={'decomposable': 1062}   vs receipt: MATCH
m=145: reps=1204 tallies={'decomposable': 1203, 'standard': 1}   vs receipt: MATCH
m=147: reps=1816 tallies={'decomposable': 1812, 'quasi': 4}   vs receipt: MATCH
m=149: reps=950 tallies={'decomposable': 950}   vs receipt: MATCH
m=151: reps=976 tallies={'decomposable': 976}   vs receipt: MATCH
m=153: reps=1816 tallies={'decomposable': 1814, 'quasi': 2}   vs receipt: MATCH
m=155: reps=1370 tallies={'decomposable': 1369, 'standard': 1}   vs receipt: MATCH
m=157: reps=1054 tallies={'decomposable': 1054}   vs receipt: MATCH
m=159: reps=1780 tallies={'decomposable': 1779, 'quasi': 1}   vs receipt: MATCH
m=161: reps=1379 tallies={'decomposable': 1379}   vs receipt: MATCH
m=163: reps=1135 tallies={'decomposable': 1135}   vs receipt: MATCH
m=165: reps=2743 tallies={'decomposable': 2736, 'standard': 2, 'quasi': 4, 'survivor': 1}   vs receipt: MATCH
m=167: reps=1190 tallies={'decomposable': 1190}   vs receipt: MATCH
m=169: reps=1322 tallies={'decomposable': 1322}   vs receipt: MATCH
m=171: reps=2236 tallies={'decomposable': 2234, 'quasi': 2}   vs receipt: MATCH
m=173: reps=1276 tallies={'decomposable': 1276}   vs receipt: MATCH
m=175: reps=2015 tallies={'decomposable': 2012, 'standard': 3}   vs receipt: MATCH
m=177: reps=2187 tallies={'decomposable': 2186, 'quasi': 1}   vs receipt: MATCH
m=179: reps=1365 tallies={'decomposable': 1365}   vs receipt: MATCH
m=181: reps=1396 tallies={'decomposable': 1396}   vs receipt: MATCH
m=183: reps=2334 tallies={'decomposable': 2333, 'quasi': 1}   vs receipt: MATCH
m=185: reps=1930 tallies={'decomposable': 1929, 'standard': 1}   vs receipt: MATCH
m=187: reps=1761 tallies={'decomposable': 1761}   vs receipt: MATCH
m=189: reps=3100 tallies={'decomposable': 3091, 'quasi': 9}   vs receipt: MATCH
m=191: reps=1552 tallies={'decomposable': 1552}   vs receipt: MATCH
m=193: reps=1585 tallies={'decomposable': 1585}   vs receipt: MATCH
m=195: reps=3715 tallies={'decomposable': 3707, 'quasi': 4, 'standard': 2, 'star-split': 2}   vs receipt: MATCH
m=197: reps=1650 tallies={'decomposable': 1650}   vs receipt: MATCH
m=199: reps=1684 tallies={'decomposable': 1684}   vs receipt: MATCH
INDEPENDENT CENSUS: every level matches the receipt exactly (rep counts, tallies, survivor lists).
=== INDEPENDENT COMPLETE ===


==> anc/requirements.txt <==
numpy==2.4.6
mpmath==1.3.0


==> anc/run_all.sh <==
#!/bin/sh
# Verification runner for the shared ancillary of the companion papers "The Hodge conjecture for
# Fermat fourfolds of odd degree at most 199" and "Residual gap classes in the even-degree
# Fermat-fourfold census through degree 250". FRESH-RUN SEMANTICS: all derived logs are deleted first, so every check below is
# EXECUTED NOW — "PASSED" never means cached or skipped. ~55 s on the reference machine
# (see README). Any nonzero exit = a failed
# check (every proof-critical equality is an assert in the scripts themselves).
set -e
cd "$(dirname "$0")"
echo "== 0/18 input checksums =="
shasum -c SHA256SUMS
echo "== cleaning derived state (fresh-run semantics) =="
rm -f data/l4/*.log
echo "== 1/18 closure identities (Theorems A, A', A''; exchange instance; Prop D even-m caveat) =="
python3 verify_closure_identities.py
echo "== 2/18 census anchors m=33,39,45 (v2 engine) =="
python3 code/l4/census_scan_v2.py 33 39 45
echo "== 3/18 iterated/ledger pipeline m=33,45,66 (v3 engine) =="
python3 code/l4/census_scan_v3.py 33 45 66
echo "== 4/18 degree-210 lattice certificate (u in S_210) =="
python3 code/l4/s_lattice.py 210 1,79,109,121,151,169
echo "== 5/18 m=70 champion gap verdict (u not in S_70) =="
python3 code/l4/s_lattice.py 70 1,20,24,42,61,62
echo "== 6/18 Theorem C exact Frobenius certificate (m=33, p=67; all equalities asserted) =="
python3 code/l4/exact_jacobi_certificate.py
echo "== 7/18 closure-oracle calibration =="
python3 code/l4/fast_close.py --calibrate
echo "== 8/18 even-census calibration vs brute force =="
python3 code/l4/census_even.py --calibrate
echo "== 9/18 independent lattice verdicts (modular kernel witnesses; certificates re-summed) =="
python3 verify_lattice_witness.py
echo "== 10/18 per-orbit witness receipt re-verification (all 89 levels, stored JSON) =="
python3 code/l4/census_witnesses.py --verify
echo "== 11/18 independent census reimplementation vs the witness receipt (anchor levels) =="
python3 code/l4/census_independent.py 33 39 45 105
echo "== 12/18 independent even census (fresh, multiplicity-aware) at m=50,70, ASSERTED against the pinned receipt =="
python3 code/l4/even_keylevels_check.py 50 70
echo "== 13/18 level summaries: pinned table vs witness receipt; fresh independent regeneration of all odd m<=45 =="
python3 code/l4/census_summary.py --check --independent 21 25 27 29 31 33 35 37 39 41 43 45
echo "== 14/18 brute-force third method (direct exhaustive enumeration) at every census level m<=45 =="
python3 code/l4/census_bruteforce.py 21 25 27 29 31 33 35 37 39 41 43 45
echo "== 15/18 even tier table: per-level base / post-depth-two counts and canonical hashes =="
python3 code/l4/even_tier_table.py --check
echo "== 16/18 even final table: every lattice verdict recomputed; 40 rows, 8 open gap classes =="
python3 code/l4/even_final_table.py --check
echo "== 17/18 m=168 closure witness: grades, the two split sums, the coset membership, non-vacuity =="
python3 verify_w168_witness.py

echo "== 18/18 Theorem C, SECOND independent implementation (different reduction basis) =="
python3 code/l4/obstruction105.py calib

echo "ALL CHECKS EXECUTED NOW AND PASSED."


==> anc/run_full_census.sh <==
#!/bin/sh
# ARCHIVAL TIER — complete from-scratch regeneration of the 89-level odd census by the
# algorithmically independent implementation (census_independent.py), checked level by level
# against the pinned per-level summaries (representative count, tallies, survivor list, and the
# canonical SHA-256 of the sorted representative list). This is the long-run counterpart of
# run_all.sh, whose step 13 cross-checks a fresh sub-range (all odd 21..45) only.
# Reference machine (Apple M4 Max, Python 3.13.13): ~12 minutes total (measured 701 s); the largest
# levels dominate (the engine alone takes ~158 s at m=199). The ENGINE-side receipts regenerate
# separately with the commands in README.md ("Census receipt"); their pinned two-engine sweep
# took ~36 minutes on the same machine.
set -e
cd "$(dirname "$0")"
python3 code/l4/census_summary.py --check --independent $(python3 -c "print(' '.join(str(m) for m in range(21,200,2) if m!=23))")
echo "FULL INDEPENDENT CENSUS REGENERATED AND MATCHED (89 levels, canonical hashes verified)."


==> anc/verify_closure_identities.py <==
#!/usr/bin/env python3
"""Exact verification of every closure identity stated in the manuscript
"New cases and the open boundary of the Hodge conjecture for Fermat fourfolds".

Self-contained (stdlib only; exact integer arithmetic throughout). Every check is an
assert — a clean exit IS the verification.

Conventions (manuscript §1): <x> is the residue of x mod m in {1,...,m-1}; a multiset
a = (a_0,...,a_{n+1}) with nonzero entries and sum ≡ 0 (mod m) is a Hodge character of
grade g iff sum_i <t a_i> = g·m for every t in (Z/m)^*.
"""
from math import gcd
from collections import Counter

def res(x, m):
    r = x % m
    assert r != 0, f"zero entry mod {m}"
    return r

def grade_profile(a, m):
    """Return the set of values sum_i <t a_i> / m over all units t (must be integers)."""
    out = set()
    for t in range(1, m):
        if gcd(t, m) != 1:
            continue
        s = sum(res(t * x, m) for x in a)
        assert s % m == 0, f"non-integral grade at t={t} for {a} mod {m}"
        out.add(s // m)
    return out

def is_hodge(a, m, g):
    """Hodge of pure grade g: sum_i <t a_i> = g m for ALL units t."""
    return grade_profile(a, m) == {g}

def muls(*parts):
    c = Counter()
    for p in parts:
        c.update(p)
    return c

def is_standard5(S, m):
    """S is an Aoki 5-standard sextuple: {x, x+m/5,...,x+4m/5, -5x} for some x, 5x != 0."""
    assert m % 5 == 0
    d = m // 5
    for x in range(1, m):
        if (5 * x) % m == 0:
            continue
        cand = Counter([ (x + k * d) % m for k in range(5) ] + [(-5 * x) % m])
        if 0 in cand:
            continue
        if cand == Counter(S):
            return x
    return None

fails = 0
def check(label, cond):
    global fails
    status = "PASS" if cond else "FAIL"
    if not cond:
        fails += 1
    print(f"[{status}] {label}")

# ---------------------------------------------------------------- Theorem A (m=39)
for a, b, c in [((1,7,16,22,34,37), (1,16,22), (7,34,37)),
                ((1,14,16,22,29,35), (1,16,22), (14,29,35))]:
    m = 39
    check(f"A m=39 {a}: Hodge grade 3", is_hodge(a, m, 3))
    check(f"A m=39 {a}: multiset split", muls(b, c) == muls(a))
    check(f"A m=39 {a}: zero-sum triples", sum(b) % m == 0 and sum(c) % m == 0)
    # * -split type condition: |t b| + |t c| = 3 with each in {1,2} for every unit t
    ok = True
    for t in range(1, m):
        if gcd(t, m) != 1:
            continue
        gb = sum(res(t * x, m) for x in b) // m
        gc = sum(res(t * x, m) for x in c) // m
        ok &= (gb + gc == 3 and gb in (1, 2) and gc in (1, 2))
    check(f"A m=39 {a}: conjugate types (1,2)/(2,1)", ok)

# ---------------------------------------------------------------- Theorem A' (table)
APRIME = [
    (45,  (1,19,20,28,30,37),   ((5,40),(10,35)),  (1,10,19,28,37,40), (5,20,30,35)),
    (105, (3,24,50,66,85,87),   ((15,90),(45,60)), (3,24,45,66,87,90), (15,50,60,85)),
    (105, (1,22,43,64,90,95),   ((5,100),(20,85)), (1,22,43,64,85,100),(5,20,90,95)),
]
for m, a, (p1, p2), S, Q in APRIME:
    check(f"A' m={m} {a}: Hodge grade 3", is_hodge(a, m, 3))
    check(f"A' m={m} {a}: vanishing pairs", (p1[0]+p1[1]) % m == 0 and (p2[0]+p2[1]) % m == 0)
    check(f"A' m={m} {a}: 10-multiset identity", muls(a, p1, p2) == muls(S, Q))
    x = is_standard5(S, m)
    check(f"A' m={m} {a}: S is 5-standard (x={x})", x is not None)
    check(f"A' m={m} {a}: Q grade-2 Hodge", is_hodge(Q, m, 2))

# ---------------------------------------------------------------- Theorem A'' (m=33 witness)
m33, m66 = 33, 66
w = (1,4,16,22,25,31)
check("A'' w Hodge grade 3 at m=33", is_hodge(w, m33, 3))
check("A'' w is the da Silva witness (same Galois orbit as (7,10,13,19,22,28))",
      any(Counter(res(t * x, m33) for x in (7,10,13,19,22,28)) == Counter(w)
          for t in range(1, m33) if gcd(t, m33) == 1))
a66 = tuple(sorted((2 * x) % m66 for x in w))
check(f"A'' a=2w mod 66 = {a66}: entries nonzero", all(x % m66 for x in a66))
check("A'' a Hodge grade 3 at m=66", is_hodge(a66, m66, 3))
Q66, S66 = (1,25,44,62), (2,8,32,41,50,65)
check("A'' augmented identity a+(1,65)+(25,41) = Q+S",
      muls(a66, (1,65), (25,41)) == muls(Q66, S66))
check("A'' Q grade-2 Hodge at 66", is_hodge(Q66, m66, 2))
q1, q2 = (2,32,33,65), (8,33,41,50)
check("A'' S+(33,33) = (2,32,33,65)+(8,33,41,50)", muls(S66, (33,33)) == muls(q1, q2))
check("A'' (33,33) legitimate: <33t>+<33t>=66 for all units t",
      all(2 * res(33 * t, m66) == 66 for t in range(1, m66) if gcd(t, m66) == 1))
check("A'' both quadruples grade-2 Hodge at 66", is_hodge(q1, m66, 2) and is_hodge(q2, m66, 2))
check("A'' matched entries of beta=(2,32,65;33), gamma=(8,41,50;33) sum to 0 mod 66",
      (33 + 33) % m66 == 0 and sorted(q1) == sorted((2,32,65,33)) and sorted(q2) == sorted((8,41,50,33)))

# ------------------------------------------------- Exchange lemma instance (m=110 pair)
m110 = 110
T1 = (1,24,62,71,81,91)   # zeta_110 class (census rep)
T2 = (1,31,55,71,81,91)   # zeta_5 class (census rep)
check("EX both m=110 classes Hodge grade 3", is_hodge(T1, m110, 3) and is_hodge(T2, m110, 3))
Scom = Counter(T1) & Counter(T2)
A = list((Counter(T1) - Scom).elements()); B = list((Counter(T2) - Scom).elements())
q = tuple(A + [(-x) % m110 for x in B])
check(f"EX |A|=|B|=2 (A={A}, B={B})", len(A) == 2 and len(B) == 2)
check(f"EX q=A+(-B)={q}: nonzero entries, grade-(1,1) Hodge quadruple",
      all(x % m110 for x in q) and is_hodge(q, m110, 2))

# ---------------------------- Prop D even-m caveat (Remark: inadmissible => decomposable)
bad = 0; ncase = 0
for m in range(10, 251, 5):
    d = m // 5
    for x in range(1, m):
        if (5 * x) % m == 0:
            continue
        if d // gcd(x, d) > 2:      # admissible — not the excluded case
            continue
        e = [(x + k * d) % m for k in range(5)] + [(-5 * x) % m]
        if any(v == 0 for v in e):
            continue
        ncase += 1
        s = set(e)
        if not any((m - v) in s for v in s):
            bad += 1
check(f"PropD even-m caveat: all {ncase} inadmissible standard multisets (m<=250) are decomposable",
      bad == 0 and ncase > 0)

print()
if fails:
    raise SystemExit(f"{fails} CHECK(S) FAILED")
print("ALL CLOSURE IDENTITIES VERIFIED EXACTLY (Theorems A, A', A''; exchange instance @110; "
      "Prop D even-m caveat).")


# --- even-m multiplicity regressions (external referee round, 2026-07-28) ---
# Standalone, engine-independent: multiplicity-aware decomposability + exhaustive self-pair quasi.
def _dec_exact(a, m):
    from collections import Counter
    cnt = Counter(a)
    for x in cnt:
        y = (m - x) % m
        if (y == x and cnt[x] >= 2) or (y != x and y in cnt):
            return True
    return False

def _quasi_exact(a, m):
    from math import gcd
    from itertools import combinations
    U = [t for t in range(1, m) if gcd(t, m) == 1]
    def hq(q):
        return all(x % m for x in q) and all(sum((t * x) % m for x in q) == 2 * m for t in U)
    for k in range(1, m // 2 + 1):
        aug = list(a) + [k, m - k]
        for half in combinations(range(8), 4):
            if 0 not in half:
                continue
            h1 = [aug[i] for i in half]
            h2 = [aug[i] for i in range(8) if i not in half]
            if sum(h1) % m or sum(h2) % m:
                continue
            if hq(h1) and hq(h2):
                return True
    return False

_m = 70
_r1 = (1, 29, 35, 43, 45, 57)   # single m/2: NOT decomposable (set-based tests fail here), NOT quasi
assert not _dec_exact(_r1, _m), "regression: single m/2 misread as a vanishing pair"
assert not _quasi_exact(_r1, _m), "regression: (1,29,35,43,45,57)@70 must not be quasi"
_r2 = (1, 3, 36, 38, 64, 68)    # genuinely quasi through the SELF-PAIR k=35
assert _quasi_exact(_r2, _m), "regression: self-pair quasi at (1,3,36,38,64,68)@70 must fire"
print("[PASS] even-m multiplicity regressions: single-m/2 not a pair; self-pair quasi fires")


==> anc/verify_lattice_witness.py <==
#!/usr/bin/env python3
"""Independent verification of every S_m-lattice verdict quoted in the two companion manuscripts.

Decisions are NOT delegated to the engine's row-reduction:

* OUT verdicts (gap classes, u not in S_m) get a *modular kernel witness*: a prime q and a vector
  phi over GF(q) with phi . g == 0 (mod q) for EVERY generator g of S_m, and phi . u != 0 (mod q).
  Such a witness proves u not in S_m (if u = sum c_i g_i over Z then phi . u == 0 mod q). The
  witness is found by this script's own Gaussian elimination mod q and re-checked by direct dot
  products — no shared code path with the engine's membership test.
* IN verdicts (and the 2u in S_m half of the gap certification) use propose-then-verify: the
  engine PROPOSES an explicit integer combination, and this script verifies it by exact summation
  over Z. The engine is never trusted for a verdict.

Every check is an assert; a clean exit IS the verification.
"""
import sys, os
sys.path.insert(0, os.path.join(os.path.dirname(os.path.abspath(__file__)), "code", "l4"))
from s_lattice_core import vec, gens_S            # lattice DEFINITION (generators) only
import s_lattice                                   # certificate proposer (not trusted)

GAP = [  # nu not in S_m AND 2*nu in S_m  (the eight wall members + every odd/even gap class of
        # the papers: m=33 with its inflations 99/165, the first m=39 orbit with 117/195, the
        # zeta21 class at 105, the xi_28 candidate correction, and the m=168 class)
    (33,  (1, 4, 16, 22, 25, 31)),
    (39,  (1, 7, 16, 22, 34, 37)),
    (99,  (3, 12, 48, 66, 75, 93)),
    (165, (5, 20, 80, 110, 125, 155)),
    (117, (3, 21, 48, 66, 102, 111)),
    (195, (5, 35, 80, 110, 170, 185)),
    (28,  (1, 9, 18, 10, 21, 25)),
    (70,  (1, 20, 24, 42, 61, 62)),
    (105, (1, 22, 43, 64, 90, 95)),
    (110, (1, 24, 62, 71, 81, 91)),
    (110, (1, 31, 55, 71, 81, 91)),
    (114, (1, 13, 43, 72, 103, 110)),
    (114, (1, 13, 43, 80, 102, 103)),
    (114, (1, 7, 78, 79, 86, 91)),
    (168, (1, 25, 79, 121, 127, 151)),
    (210, (2, 9, 129, 142, 168, 180)),
    (220, (1, 62, 111, 142, 162, 182)),
]
IN = [  # nu in S_m, explicit certificate re-verified by summation
    (210, (1, 79, 109, 121, 151, 169)),
    (39,  (1, 14, 16, 22, 29, 35)),
    (45,  (1, 19, 20, 28, 30, 37)),
    (135, (3, 57, 60, 84, 90, 111)),   # inflations quoted in the introduction's novelty ledger
    (117, (3, 42, 48, 66, 87, 105)),   # (S-membership does not follow formally from the base
    (195, (5, 70, 80, 110, 145, 175)), #  level, so each inflation carries its own certificate)
    (105, (3, 24, 50, 66, 85, 87)),
]

PRIMES = [2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71, 73]


def nullspace_mod_q(rows, q):
    """Basis of {phi : M phi = 0 mod q} for M with the given rows, via this script's own
    row reduction mod q (q prime)."""
    n = len(rows[0])
    mat = [[x % q for x in r] for r in rows]
    piv_cols, r0 = [], 0
    for c in range(n):
        pr = next((i for i in range(r0, len(mat)) if mat[i][c] % q), None)
        if pr is None:
            continue
        mat[r0], mat[pr] = mat[pr], mat[r0]
        inv = pow(mat[r0][c], q - 2, q)
        mat[r0] = [(x * inv) % q for x in mat[r0]]
        for i in range(len(mat)):
            if i != r0 and mat[i][c] % q:
                f = mat[i][c]
                mat[i] = [(mat[i][k] - f * mat[r0][k]) % q for k in range(n)]
        piv_cols.append(c)
        r0 += 1
    free = [c for c in range(n) if c not in piv_cols]
    basis = []
    for fc in free:
        phi = [0] * n
        phi[fc] = 1
        for ri, pc in enumerate(piv_cols):
            phi[pc] = (-mat[ri][fc]) % q
        basis.append(phi)
    return basis


def dot(a, b, q=None):
    s = sum(x * y for x, y in zip(a, b))
    return s % q if q else s


fails = 0
def check(label, cond):
    global fails
    print(f"[{'PASS' if cond else 'FAIL'}] {label}")
    if not cond:
        fails += 1


for m, a in GAP:
    G = gens_S(m)
    u = vec(m, a)
    witness = None
    for q in PRIMES:
        for phi in nullspace_mod_q(G, q):
            if dot(phi, u, q):
                # re-verify the witness from scratch: phi kills every generator, not u
                if all(dot(phi, g, q) == 0 for g in G) and dot(phi, u, q) != 0:
                    witness = (q, phi)
                    break
        if witness:
            break
    check(f"m={m} {a}: u NOT in S_m — modular kernel witness (q={witness[0] if witness else '—'})",
          witness is not None)
    ok2, cert2 = s_lattice.certificate(m, a, vec_override=[2 * x for x in u]) \
        if "vec_override" in s_lattice.certificate.__code__.co_varnames else (None, None)
    if ok2 is None:  # engine API without override: reduce via membership of the doubled vector
        from s_lattice_core import hnf_membership_builder
        member, _ = hnf_membership_builder(G)
        ok2 = member([2 * x for x in u])
        check(f"m={m} {a}: 2u in S_m (engine membership; no independent certificate emitted)", ok2)
    else:
        s = [0] * len(u)
        for idx, c in (cert2 or {}).items():
            g = G[idx]
            s = [si + c * gi for si, gi in zip(s, g)]
        check(f"m={m} {a}: 2u in S_m — certificate re-summed", ok2 and s == [2 * x for x in u])

for m, a in IN:
    G = gens_S(m)
    u = vec(m, a)
    in_s, cert = s_lattice.certificate(m, a)
    s = [0] * len(u)
    for idx, c in (cert or {}).items():
        s = [si + c * gi for si, gi in zip(s, G[idx])]
    check(f"m={m} {a}: u IN S_m — {len(cert or {})}-generator certificate re-summed exactly",
          bool(in_s) and s == u)

print()
assert fails == 0, f"{fails} lattice verification(s) FAILED"
# --- the W168 lifted congruence, executable (external referee request) ---
from s_lattice_core import hnf_membership_builder
a168 = vec(168, [1, 25, 79, 121, 127, 151])
xi_lift = vec(168, [(6 * x) % 168 for x in (1, 9, 18, 10, 21, 25)])
G168 = gens_S(168)
member168, _ = hnf_membership_builder(G168)
diff = [x - y for x, y in zip(a168, xi_lift)]
assert member168(diff), "W168 congruence FAILED: nu(a) - nu(6*xi_28) not in S_168"
assert not member168(a168) and not member168(xi_lift), "W168 congruence sanity FAILED (vacuity guard)"
print("[PASS] m=168: nu(a) == nu(6*xi_28) mod S_168 (asserted; both vectors individually OUTSIDE S_168)")

# --- the STORED degree-210 certificate is consumed, not merely checksummed (referee probe B3) ---
import json as _json, os as _os
_cert_path = _os.path.join(_os.path.dirname(_os.path.abspath(__file__)), "data", "l4",
                           "P1_certificate.json")
if _os.path.exists(_cert_path):
    _c = _json.load(open(_cert_path))
    _sparse = {int(k): int(v) for k, v in _c["coeffs"].items()}   # index -> +-1
    _m210, _a210 = int(_c["m"]), tuple(_c["class"])
    _G = gens_S(_m210)
    _shape_ok = (_c["n_gens"] == len(_G) and set(_sparse.values()) <= {-1, 1}
                 and all(0 <= i < len(_G) for i in _sparse))
    _lhs = [0] * (_m210 - 1)
    for _i, _ci in _sparse.items():
        _lhs = [x + _ci * y for x, y in zip(_lhs, _G[_i])]
    _sum_ok = _lhs == vec(_m210, _a210)
    _nnz = len(_sparse)
    check(f"m=210: STORED certificate file re-summed from disk ({_nnz} nonzero +-1 coefficients "
          f"over {len(_G)} generators) equals nu(a)", _shape_ok and _sum_ok)
    assert fails == 0, "stored degree-210 certificate FAILED re-summation"

# --- the lattice DEFINITION itself (the one input this script shares with the engine) ---
# Independence here is in the DECISION (own elimination / own re-summation), not in the
# definition: both sides import gens_S. So the definition is pinned against Aoki's own
# description, and against the stricter admissibility of the 1987 paper.
def _pairvec(m, k):
    v = [0] * (m - 1); v[k - 1] += 1; v[(m - k) - 1] += 1
    return v


def _strict_gens(m):
    """Aoki-1987 admissibility for the standard family: sigma_{p,x} only when d/gcd(x,d) > 2."""
    from math import gcd as _g
    out = [_pairvec(m, k) for k in range(1, m // 2 + 1)]
    for p in [q for q in range(2, m + 1) if m % q == 0 and all(q % r for r in range(2, q))]:
        d = m // p
        for x in range(1, m):
            if (p * x) % m == 0 or d // _g(x, d) <= 2:
                continue
            if p == 2:
                # Aoki's p=2 family has its own shape (the extra m/2 coordinate):
                #   sigma_{2,x} = (x, x + m/2, m - 2x, m/2)
                ent = [x % m, (x + m // 2) % m, (m - 2 * x) % m, (m // 2) % m]
            else:
                ent = [(x + j * d) % m for j in range(p)] + [(m - p * x) % m]
            if 0 in ent:
                continue
            v = [0] * (m - 1)
            for e in ent:
                v[e - 1] += 1
            out.append(v)
    return out


for m in (28, 33, 39, 45, 70, 105, 110, 114, 135, 168, 210, 220):
    G = gens_S(m)
    shape_ok = all(len(g) == m - 1 and all(x >= 0 for x in g) and sum(g) % 2 == 0 for g in G)
    pairs_ok = {tuple(_pairvec(m, k)) for k in range(1, m // 2 + 1)} <= {tuple(g) for g in G}
    strict_member, _ = hnf_membership_builder(_strict_gens(m))
    same_span = all(strict_member(list(g)) for g in G)   # loose generators lie in the strict span
    check(f"m={m}: lattice DEFINITION pinned ({len(G)} generators: multiplicity vectors of even "
          f"weight, all pair vectors present, loose family inside the strict Aoki-1987 span)",
          shape_ok and pairs_ok and same_span)
assert fails == 0, f"{fails} lattice-definition check(s) FAILED"

print("ALL LATTICE VERDICTS INDEPENDENTLY VERIFIED "
      f"({len(GAP)} OUT via modular kernel witnesses, each with a re-summed doubling "
      f"certificate; {len(IN)} IN via re-summed certificates).")


==> anc/verify_w168_witness.py <==
#!/usr/bin/env python3
"""Standalone checker for the m=168 closure (Proposition w168) — every displayed claim, exactly.

The proposition closes a = (1,25,79,121,127,151) on X^4_168 by the coset transfer from the
*-split witness beta = (6,54,60,108,126,150). This script re-derives, from the definitions and
from the shipped lattice generators, each of the five facts the proof uses:

  (a) a and beta are Hodge (2,2) characters of X^4_168: nonzero entries, coordinate sum 3m, and
      constant grade 3 over ALL units t mod 168 (no half-unit shortcut);
  (b) beta is *-split: 6+54+108 = 168 and 60+126+150 = 336, both = 0 mod 168;
  (c) nu(a) - nu(beta) in S_168  (the coset-transfer hypothesis);
  (d) nu(a) not in S_168 and nu(beta) not in S_168  (non-vacuity: neither is separately in the
      lattice, so the congruence is not trivially satisfied);
  (e) 2*nu(a) in S_168  (Aoki's doubling, for consistency with the gap-group remark);
and, as a NEGATIVE control, that a itself admits no zero-sum-triple split (so the *-split
theorem does not fire on a directly and the transfer is actually needed).

Every check is an assert; the script exits nonzero on any failure. Runner step 17.
"""
import sys, os, itertools
from math import gcd

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE + '/code/l4')
from s_lattice_core import gens_S, hnf_membership_builder, vec

M = 168
A = (1, 25, 79, 121, 127, 151)
B = (6, 54, 60, 108, 126, 150)


def units(m):
    return [t for t in range(1, m) if gcd(t, m) == 1]


def res(x, m):
    r = x % m
    return r if r else m


def grade_constant(c, m, U):
    vals = {sum(res(t * x, m) for x in c) for t in U}
    return vals.pop() // m if len(vals) == 1 else None


def main():
    U = units(M)
    # (a)
    for name, c in (("a", A), ("beta", B)):
        assert all(x % M for x in c), f"{name}: a zero entry"
        assert sum(c) % M == 0 and sum(c) == 3 * M, f"{name}: coordinate sum {sum(c)} != 3m"
        g = grade_constant(c, M, U)
        assert g == 3, f"{name}: grade not constant 3 over all {len(U)} units (got {g})"
    print(f"(a) a and beta are Hodge (2,2) characters of X^4_{M}: nonzero entries, sum 504=3m, "
          f"grade 3 constant over all {len(U)} units — OK")
    # (b)
    splits = [(t1, t2) for c in itertools.combinations(range(6), 3) if 0 in c
              for t1, t2 in [(tuple(B[i] for i in c), tuple(B[i] for i in range(6) if i not in c))]
              if sum(t1) % M == 0 and sum(t2) % M == 0]
    assert splits, "beta is not *-split"
    (t1, t2) = splits[0]
    assert sum(t1) == 168 and sum(t2) == 336, (t1, t2)
    print(f"(b) beta is *-split: {t1} sums to {sum(t1)} = m and {t2} sums to {sum(t2)} = 2m — OK")
    # (c)(d)(e)
    member, rank = hnf_membership_builder(gens_S(M))
    va, vb = vec(M, list(A)), vec(M, list(B))
    diff = [x - y for x, y in zip(va, vb)]
    assert member(diff), "nu(a) - nu(beta) NOT in S_168"
    assert not member(va), "nu(a) unexpectedly in S_168 (a is claimed to be a gap class)"
    assert not member(vb), "nu(beta) unexpectedly in S_168 (non-vacuity guard failed)"
    assert member([2 * x for x in va]), "2*nu(a) NOT in S_168"
    print(f"(c) nu(a) - nu(beta) in S_168 — OK   [S_168 rank {rank}]")
    print("(d) nu(a) not in S_168 and nu(beta) not in S_168 — the congruence is NOT vacuous — OK")
    print("(e) 2*nu(a) in S_168 — OK")
    # negative control
    asplit = [c for c in itertools.combinations(range(6), 3) if 0 in c
              and sum(A[i] for i in c) % M == 0
              and sum(A[i] for i in range(6) if i not in c) % M == 0]
    assert not asplit, f"a itself is *-split ({asplit}) — the transfer would be unnecessary"
    print("(control) a itself admits NO zero-sum-triple split, so the *-split theorem does not "
          "fire on a directly and the coset transfer is needed — OK")
    print("verify_w168_witness: every displayed fact of Proposition w168 re-derived exactly — PASS")


if __name__ == "__main__":
    main()

